A Swift Fix II: Physical Parameters of Type I Superluminous Supernovae

In November 2020, the Swift team announced a major update to the calibration of the UltraViolet and Optical Telescope (UVOT) data to correct for the gradual loss of sensitivity over time. Beginning in roughly 2015, the correction affected observations in the three near ultraviolet (UV) filters, reaching levels of up to 0.3 mag immediately prior to the correction. Over the same time period, an increasing number of Type I superluminous supernovae (SLSNe-I) were discovered and studied. Many SLSNe-I are hot (T$_\textrm{eff}$ $\approx 10,000$ K) near peak, and therefore accurate UV data are imperative towards properly understanding their physical properties and energetics. We recompute Swift UVOT photometry for SLSNe-I discovered between 2014 and 2021 with at least 5 Swift observations in 2015 or later. We calculate host-subtracted magnitudes for each SLSN and fit their spectral energy distributions with modified blackbodies to obtain the radius and temperature evolution. We also fit multi-band photometry using the Modular Open Source Fitter for Transients (MOSFiT) to obtain key parameters such as the spin period (P), magnetic field strength (B), ejecta mass (M$_\textrm{ej}$), and kinetic energy (E$_\textrm{kin}$). From our MOSFiT modeling, we also estimate the peak UV/optical luminosity (L$_\textrm{peak}$) and the radiative energy (E$_\textrm{rad}$). Under the assumption of magnetar-powered SLSNe, we find several strong trends, including anti-correlations between P and both L$_\textrm{peak}$ and E$_\textrm{rad}$, a correlation between E$_\textrm{kin}$ and E$_\textrm{rad}$, and an anti-correlation between B and E$_\textrm{rad}$.

==> anc/archival_photometry_table4.txt <==
### Table 4 -- Archival Host-Galaxy Photometry
### Name  TNS_ID  Filter  Mag   Mag_err
ATLAS19ine		SN2019enz   NUV       23.50   0.59
ATLAS19ine		SN2019enz   g(PS)     21.90   0.21
ATLAS19ine		SN2019enz   r(PS)     21.01   0.07
ATLAS19ine		SN2019enz   i(PS)     20.55   0.06
ATLAS19ine		SN2019enz   z(PS)     20.18   0.09
ATLAS19ine		SN2019enz   Y(PS)     19.18   0.22
ATLAS19ine		SN2019enz   W1        19.37   0.08
ATLAS19ine    SN2019enz   W2        19.49   0.17
ATLAS19prf	  SN2019lsq   NUV       23.19   0.48
ATLAS19prf	  SN2019lsq   g(PS)     21.87   0.22
ATLAS19prf	  SN2019lsq   r(PS)     21.29   0.17
ATLAS19prf	  SN2019lsq   i(PS)     21.32   0.04
ATLAS19prf	  SN2019lsq   z(PS)     21.19   0.31
ATLAS19ynd		SN2019szu   FUV       22.03   0.15
ATLAS19ynd		SN2019szu   NUV       22.88   0.21
ATLAS19ynd		SN2019szu   r(PS)     21.72   0.16
ATLAS19ynd		SN2019szu   i(PS)     21.51   0.25
ATLAS20xqi	  SN2020rmv   NUV       >22.65   ---
ATLAS20xqi	  SN2020rmv   FUV       >22.42   ---
Gaia17cbp	    SN2017gci   r(PS)     21.82  	0.30
Gaia17cbp	    SN2017gci   i(PS)     21.26   0.10
iPTF15esb     SN2016wi    NUV       22.84   0.24
iPTF15esb     SN2016wi    g(SDSS)   22.61   0.15
iPTF15esb     SN2016wi    r(SDSS)   21.90   0.15
iPTF15esb     SN2016wi    i(SDSS)   21.50   0.15
iPTF15esb     SN2016wi    z(SDSS)   21.44   0.54
iPTF15esb     SN2016wi    W1        20.02   0.12
iPTF15esb     SN2016wi    W2        20.77   0.50
OGLE16dmu	    ---         FUV       25.03   0.36
OGLE16dmu	    ---         NUV       24.26   0.15
PS16aqv		    SN2016ard   NUV       22.79   0.31
PS16aqv		    SN2016ard   g(PS)     23.40   0.23
PS16aqv		    SN2016ard   r(PS)     22.91   0.20
PS16aqv		    SN2016ard   i(PS)     23.24   0.24
PS16aqv		    SN2016ard   z(PS)     22.66   0.24
PS16dnq		    SN2016els   NUV       23.47   0.32
PS16dnq		    SN2016els   r(PS)     21.99   0.16
PS22bca	      SN2021ahpl  NUV       22.19   0.64
PS22bca	      SN2021ahpl  g(PS)     20.15 	0.03
PS22bca	      SN2021ahpl  r(PS)     19.93   0.03
PS22bca	      SN2021ahpl  i(PS)     19.77   0.05
PS22bca	      SN2021ahpl  z(PS)     19.96   0.05
PS22bca	      SN2021ahpl  Y(PS)     18.76   0.12
ZTF20abobpcb	SN2020qlb   FUV       23.11   0.38
ZTF20abobpcb	SN2020qlb   g(SDSS)   22.56   0.13
ZTF20abobpcb	SN2020qlb   r(SDSS)   21.81   0.08
ZTF20abobpcb	SN2020qlb   i(SDSS)   22.17   0.17
ZTF20abobpcb	SN2020qlb   W1        20.61   0.14
ZTF20abobpcb	SN2020qlb   W2        20.79   0.32
ZTF20acphdcg  SN2020znr   g(PS)     22.06   0.21
ZTF20acphdcg  SN2020znr   r(PS)     21.80   0.11
ZTF20acphdcg  SN2020znr   i(PS)     21.35   0.23
ZTF20acphdcg  SN2020znr   W1        20.33   0.22
ZTF20acpyldh	SN2020abjc  NUV       >22.61  ---
ZTF20acpyldh	SN2020abjc  FUV       >23.20  ---
ZTF21abaiono	SN2021lwz   NUV       23.01   0.13
ZTF21abaiono	SN2021lwz   u(SDSS)   23.18   0.69
ZTF21abaiono	SN2021lwz   g(SDSS)   22.46   0.14
ZTF21abaiono	SN2021lwz   r(SDSS)   22.57   0.22
ZTF21abaiono	SN2021lwz   i(SDSS)   22.36   0.22
ZTF21abaiono	SN2021lwz   z(SDSS)   22.60   0.62


==> anc/hostsubtracted_swift_table6.txt <==
### Table 6 -- Host-subtracted and Galactic extinction-corrected Swift/UVOT photometry
### Name   TNS_ID   MJD   Filter   Mag   Mag_err  Flux  Flux_err
ATLAS18unu   SN2018ibb   58464.741   V   	17.50   0.12   3.62E-16   3.98E-17
ATLAS18unu   SN2018ibb   58472.714   V   	17.67   0.14   3.09E-16   3.97E-17
ATLAS18unu   SN2018ibb   58476.362   V   	17.66   0.15   3.12E-16   4.30E-17
ATLAS18unu   SN2018ibb   58481.017   V   	17.72   0.18   2.95E-16   4.88E-17
ATLAS18unu   SN2018ibb   58484.733   V   	17.66   0.14   3.12E-16   4.01E-17
ATLAS18unu   SN2018ibb   58493.893   V   	17.68   0.16   3.07E-16   4.50E-17
ATLAS18unu   SN2018ibb   58497.074   V   	17.76   0.15   2.85E-16   3.92E-17
ATLAS18unu   SN2018ibb   58500.601   V   	17.86   0.24   2.60E-16   5.72E-17
ATLAS18unu   SN2018ibb   58501.465   V   	17.82   0.21   2.69E-16   5.19E-17
ATLAS18unu   SN2018ibb   58505.311   V   	17.69   0.13   3.04E-16   3.62E-17
ATLAS18unu   SN2018ibb   58507.573   V   	17.69   0.12   3.04E-16   3.34E-17
ATLAS18unu   SN2018ibb   58516.526   V   	18.00   0.16   2.28E-16   3.35E-17
ATLAS18unu   SN2018ibb   58521.511   V   	18.31   0.20   1.72E-16   3.15E-17
ATLAS18unu   SN2018ibb   58528.551   V   	17.99   0.18   2.30E-16   3.80E-17
ATLAS18unu   SN2018ibb   58531.070   V   	17.98   0.16   2.32E-16   3.41E-17
ATLAS18unu   SN2018ibb   58535.583   V   	17.56   0.24   3.42E-16   7.54E-17
ATLAS18unu   SN2018ibb   58541.296   V   	18.16   0.25   1.97E-16   4.52E-17
ATLAS18unu   SN2018ibb   58545.283   V   	18.16   0.17   1.97E-16   3.07E-17
ATLAS18unu   SN2018ibb   58559.893   V   	18.27   0.20   1.78E-16   3.27E-17
ATLAS18unu   SN2018ibb   58564.341   V   	18.24   0.20   1.83E-16   3.36E-17
ATLAS18unu   SN2018ibb   58569.318   V   	18.37   99.99   8.29E-17   5.55E-17
ATLAS18unu   SN2018ibb   58574.041   V   	18.14   0.26   2.01E-16   4.78E-17
ATLAS18unu   SN2018ibb   58585.123   V   	18.55   0.14   1.37E-16   1.77E-17
ATLAS18unu   SN2018ibb   58592.161   V   	18.50   0.14   1.44E-16   1.85E-17
ATLAS18unu   SN2018ibb   58599.071   V   	18.61   0.22   1.30E-16   2.63E-17
ATLAS18unu   SN2018ibb   58660.151   V   	18.90   0.18   9.96E-17   1.65E-17
ATLAS18unu   SN2018ibb   58667.525   V   	18.79   0.17   1.10E-16   1.72E-17
ATLAS18unu   SN2018ibb   58674.297   V   	19.08   0.21   8.44E-17   1.63E-17
ATLAS18unu   SN2018ibb   58681.069   V   	19.13   0.19   8.06E-17   1.41E-17
ATLAS18unu   SN2018ibb   58690.042   V   	19.02   0.17   8.92E-17   1.39E-17
ATLAS18unu   SN2018ibb   58697.073   V   	19.54   0.23   5.53E-17   1.17E-17
ATLAS18unu   SN2018ibb   58704.650   V   	19.02   0.16   8.92E-17   1.31E-17
ATLAS18unu   SN2018ibb   58711.152   V   	17.64   99.99   1.22E-16   1.09E-16
ATLAS18unu   SN2018ibb   58716.268   V   	19.89   0.29   4.00E-17   1.06E-17
ATLAS18unu   SN2018ibb   58464.737   B   	17.64   0.08   4.99E-16   3.66E-17
ATLAS18unu   SN2018ibb   58472.711   B   	17.70   0.08   4.72E-16   3.46E-17
ATLAS18unu   SN2018ibb   58476.361   B   	17.76   0.09   4.47E-16   3.69E-17
ATLAS18unu   SN2018ibb   58481.015   B   	17.59   0.10   5.23E-16   4.79E-17
ATLAS18unu   SN2018ibb   58484.731   B   	17.84   0.09   4.15E-16   3.43E-17
ATLAS18unu   SN2018ibb   58493.889   B   	17.79   0.10   4.35E-16   3.99E-17
ATLAS18unu   SN2018ibb   58497.070   B   	17.85   0.09   4.11E-16   3.40E-17
ATLAS18unu   SN2018ibb   58500.599   B   	18.04   0.15   3.45E-16   4.75E-17
ATLAS18unu   SN2018ibb   58501.462   B   	18.03   0.13   3.48E-16   4.15E-17
ATLAS18unu   SN2018ibb   58505.305   B   	18.01   0.09   3.55E-16   2.93E-17
ATLAS18unu   SN2018ibb   58507.568   B   	18.16   0.10   3.09E-16   2.84E-17
ATLAS18unu   SN2018ibb   58516.523   B   	18.48   0.14   2.30E-16   2.96E-17
ATLAS18unu   SN2018ibb   58521.509   B   	18.21   0.10   2.95E-16   2.71E-17
ATLAS18unu   SN2018ibb   58528.547   B   	18.31   0.13   2.69E-16   3.21E-17
ATLAS18unu   SN2018ibb   58531.065   B   	18.28   0.12   2.77E-16   3.05E-17
ATLAS18unu   SN2018ibb   58535.580   B   	18.06   0.22   3.39E-16   6.84E-17
ATLAS18unu   SN2018ibb   58541.295   B   	18.29   0.16   2.74E-16   4.03E-17
ATLAS18unu   SN2018ibb   58545.279   B   	18.24   0.10   2.87E-16   2.63E-17
ATLAS18unu   SN2018ibb   58559.887   B   	18.41   0.14   2.45E-16   3.15E-17
ATLAS18unu   SN2018ibb   58564.337   B   	18.70   0.16   1.88E-16   2.76E-17
ATLAS18unu   SN2018ibb   58569.316   B   	18.92   99.99   1.48E-16   5.16E-17
ATLAS18unu   SN2018ibb   58574.036   B   	18.96   0.26   1.48E-16   3.53E-17
ATLAS18unu   SN2018ibb   58585.132   B   	18.96   0.09   1.48E-16   1.22E-17
ATLAS18unu   SN2018ibb   58592.171   B   	19.02   0.10   1.40E-16   1.28E-17
ATLAS18unu   SN2018ibb   58599.078   B   	19.23   0.24   1.15E-16   2.54E-17
ATLAS18unu   SN2018ibb   58660.159   B   	19.43   0.16   9.60E-17   1.41E-17
ATLAS18unu   SN2018ibb   58667.537   B   	19.38   0.14   1.01E-16   1.29E-17
ATLAS18unu   SN2018ibb   58674.310   B   	19.33   0.12   1.05E-16   1.16E-17
ATLAS18unu   SN2018ibb   58681.082   B   	19.40   0.12   9.86E-17   1.09E-17
ATLAS18unu   SN2018ibb   58690.909   B   	19.89   0.23   6.28E-17   1.32E-17
ATLAS18unu   SN2018ibb   58697.086   B   	19.64   0.14   7.91E-17   1.02E-17
ATLAS18unu   SN2018ibb   58704.657   B   	19.64   0.16   7.91E-17   1.16E-17
ATLAS18unu   SN2018ibb   58716.272   B   	20.00   0.20   5.68E-17   1.04E-17
ATLAS18unu   SN2018ibb   58464.736   U   	18.30   0.08   4.33E-16   3.18E-17
ATLAS18unu   SN2018ibb   58472.711   U   	18.39   0.09   3.99E-16   3.29E-17
ATLAS18unu   SN2018ibb   58476.360   U   	18.36   0.09   4.10E-16   3.38E-17
ATLAS18unu   SN2018ibb   58481.015   U   	18.41   0.11   3.91E-16   3.95E-17
ATLAS18unu   SN2018ibb   58484.730   U   	18.67   0.10   3.08E-16   2.83E-17
ATLAS18unu   SN2018ibb   58493.888   U   	18.72   0.12   2.94E-16   3.24E-17
ATLAS18unu   SN2018ibb   58497.069   U   	18.73   0.11   2.92E-16   2.94E-17
ATLAS18unu   SN2018ibb   58500.599   U   	18.63   0.15   3.20E-16   4.40E-17
ATLAS18unu   SN2018ibb   58501.461   U   	18.65   0.13   3.14E-16   3.74E-17
ATLAS18unu   SN2018ibb   58505.304   U   	18.71   0.09   2.97E-16   2.45E-17
ATLAS18unu   SN2018ibb   58507.567   U   	18.99   0.11   2.29E-16   2.32E-17
ATLAS18unu   SN2018ibb   58516.522   U   	19.21   0.15   1.87E-16   2.58E-17
ATLAS18unu   SN2018ibb   58521.509   U   	19.28   0.13   1.76E-16   2.10E-17
ATLAS18unu   SN2018ibb   58528.547   U   	19.41   0.18   1.56E-16   2.57E-17
ATLAS18unu   SN2018ibb   58531.064   U   	19.04   0.14   2.19E-16   2.81E-17
ATLAS18unu   SN2018ibb   58535.579   U   	18.88   0.26   2.54E-16   6.06E-17
ATLAS18unu   SN2018ibb   58541.294   U   	19.44   0.23   1.52E-16   3.20E-17
ATLAS18unu   SN2018ibb   58545.278   U   	19.30   0.13   1.72E-16   2.06E-17
ATLAS18unu   SN2018ibb   58559.886   U   	19.25   0.17   1.81E-16   2.82E-17
ATLAS18unu   SN2018ibb   58564.336   U   	19.46   0.18   1.49E-16   2.46E-17
ATLAS18unu   SN2018ibb   58569.315   U   	19.62   99.99   9.74E-17   4.29E-17
ATLAS18unu   SN2018ibb   58574.035   U   	19.69   0.27   1.20E-16   2.98E-17
ATLAS18unu   SN2018ibb   58585.127   U   	19.48   0.08   1.46E-16   1.07E-17
ATLAS18unu   SN2018ibb   58592.166   U   	19.89   0.12   1.00E-16   1.10E-17
ATLAS18unu   SN2018ibb   58599.075   U   	20.61   0.30   5.16E-17   1.42E-17
ATLAS18unu   SN2018ibb   58660.155   U   	20.25   0.16   7.19E-17   1.06E-17
ATLAS18unu   SN2018ibb   58667.531   U   	20.18   0.15   7.67E-17   1.06E-17
ATLAS18unu   SN2018ibb   58674.303   U   	20.24   0.14   7.26E-17   9.32E-18
ATLAS18unu   SN2018ibb   58681.075   U   	20.50   0.16   5.71E-17   8.38E-18
ATLAS18unu   SN2018ibb   58690.045   U   	20.48   0.19   5.82E-17   1.01E-17
ATLAS18unu   SN2018ibb   58697.080   U   	20.59   0.16   5.26E-17   7.71E-18
ATLAS18unu   SN2018ibb   58704.653   U   	20.68   0.19   4.84E-17   8.43E-18
ATLAS18unu   SN2018ibb   58716.270   U   	20.74   0.16   4.58E-17   6.72E-18
ATLAS18unu   SN2018ibb   58726.778   U   	20.22   99.99   5.35E-17   2.46E-17
ATLAS18unu   SN2018ibb   58731.745   U   	20.62   0.17   5.11E-17   7.97E-18
ATLAS18unu   SN2018ibb   58736.270   U   	20.61   99.99   4.45E-17   1.72E-17
ATLAS18unu   SN2018ibb   58741.632   U   	21.25   0.23   2.86E-17   6.04E-18
ATLAS18unu   SN2018ibb   58746.742   U   	21.44   0.23   2.40E-17   5.07E-18
ATLAS18unu   SN2018ibb   58756.649   U   	20.65   0.23   4.97E-17   1.05E-17
ATLAS18unu   SN2018ibb   58464.733   W1   	19.59   0.11   2.38E-16   2.41E-17
ATLAS18unu   SN2018ibb   58472.710   W1   	19.95   0.13   1.71E-16   2.04E-17
ATLAS18unu   SN2018ibb   58476.359   W1   	19.90   0.15   1.79E-16   2.47E-17
ATLAS18unu   SN2018ibb   58481.014   W1   	20.36   0.22   1.17E-16   2.37E-17
ATLAS18unu   SN2018ibb   58484.729   W1   	20.16   0.16   1.41E-16   2.07E-17
ATLAS18unu   SN2018ibb   58493.886   W1   	20.23   0.18   1.32E-16   2.19E-17
ATLAS18unu   SN2018ibb   58497.067   W1   	20.16   0.17   1.41E-16   2.20E-17
ATLAS18unu   SN2018ibb   58500.598   W1   	20.29   0.25   1.25E-16   2.87E-17
ATLAS18unu   SN2018ibb   58501.460   W1   	20.27   0.22   1.28E-16   2.57E-17
ATLAS18unu   SN2018ibb   58505.301   W1   	20.45   0.17   1.08E-16   1.68E-17
ATLAS18unu   SN2018ibb   58507.565   W1   	20.45   0.18   1.08E-16   1.78E-17
ATLAS18unu   SN2018ibb   58516.521   W1   	20.88   0.25   7.27E-17   1.67E-17
ATLAS18unu   SN2018ibb   58521.508   W1   	20.56   0.18   9.76E-17   1.61E-17
ATLAS18unu   SN2018ibb   58528.545   W1   	20.90   0.28   7.14E-17   1.83E-17
ATLAS18unu   SN2018ibb   58531.062   W1   	20.44   0.20   1.09E-16   2.00E-17
ATLAS18unu   SN2018ibb   58535.578   W1   	20.42   99.99   7.90E-17   3.70E-17
ATLAS18unu   SN2018ibb   58541.293   W1   	20.54   0.25   9.94E-17   2.28E-17
ATLAS18unu   SN2018ibb   58545.276   W1   	20.44   0.17   1.09E-16   1.70E-17
ATLAS18unu   SN2018ibb   58559.883   W1   	20.70   0.24   8.58E-17   1.89E-17
ATLAS18unu   SN2018ibb   58564.334   W1   	20.40   0.18   1.13E-16   1.87E-17
ATLAS18unu   SN2018ibb   58569.314   W1   	20.86   99.99   2.81E-17   2.45E-17
ATLAS18unu   SN2018ibb   58574.032   W1   	20.93   0.36   6.94E-17   2.29E-17
ATLAS18unu   SN2018ibb   58464.742   M2   	20.33   0.13   1.59E-16   1.89E-17
ATLAS18unu   SN2018ibb   58472.714   M2   	20.47   0.13   1.39E-16   1.66E-17
ATLAS18unu   SN2018ibb   58476.363   M2   	20.74   0.17   1.09E-16   1.69E-17
ATLAS18unu   SN2018ibb   58481.017   M2   	21.01   0.25   8.47E-17   1.94E-17
ATLAS18unu   SN2018ibb   58484.733   M2   	20.90   0.17   9.38E-17   1.46E-17
ATLAS18unu   SN2018ibb   58493.894   M2   	20.93   0.19   9.12E-17   1.59E-17
ATLAS18unu   SN2018ibb   58497.074   M2   	21.20   0.30   7.11E-17   1.96E-17
ATLAS18unu   SN2018ibb   58500.602   M2   	20.64   0.21   1.19E-16   2.30E-17
ATLAS18unu   SN2018ibb   58501.465   M2   	21.12   0.25   7.66E-17   1.76E-17
ATLAS18unu   SN2018ibb   58505.312   M2   	21.24   0.18   6.86E-17   1.13E-17
ATLAS18unu   SN2018ibb   58507.574   M2   	21.18   0.18   7.25E-17   1.20E-17
ATLAS18unu   SN2018ibb   58516.527   M2   	21.29   0.21   6.55E-17   1.26E-17
ATLAS18unu   SN2018ibb   58521.512   M2   	21.55   0.23   5.15E-17   1.09E-17
ATLAS18unu   SN2018ibb   58528.551   M2   	20.92   0.20   9.21E-17   1.69E-17
ATLAS18unu   SN2018ibb   58531.070   M2   	21.09   0.19   7.87E-17   1.37E-17
ATLAS18unu   SN2018ibb   58535.583   M2   	21.14   99.99   6.08E-17   2.51E-17
ATLAS18unu   SN2018ibb   58541.297   M2   	21.10   0.22   7.80E-17   1.58E-17
ATLAS18unu   SN2018ibb   58545.283   M2   	21.04   0.16   8.24E-17   1.21E-17
ATLAS18unu   SN2018ibb   58559.894   M2   	21.09   0.17   7.87E-17   1.23E-17
ATLAS18unu   SN2018ibb   58564.342   M2   	21.27   0.21   6.67E-17   1.29E-17
ATLAS18unu   SN2018ibb   58569.318   M2   	21.41   0.30   5.86E-17   1.61E-17
ATLAS18unu   SN2018ibb   58574.042   M2   	21.47   99.99   4.49E-17   1.85E-17
ATLAS18unu   SN2018ibb   58464.737   W2   	20.59   0.14   1.49E-16   1.91E-17
ATLAS18unu   SN2018ibb   58472.712   W2   	21.02   0.19   1.00E-16   1.75E-17
ATLAS18unu   SN2018ibb   58476.361   W2   	21.00   0.20   1.02E-16   1.87E-17
ATLAS18unu   SN2018ibb   58481.016   W2   	20.93   0.23   1.10E-16   2.32E-17
ATLAS18unu   SN2018ibb   58484.731   W2   	21.41   0.24   7.06E-17   1.55E-17
ATLAS18unu   SN2018ibb   58493.890   W2   	21.34   0.26   7.46E-17   1.78E-17
ATLAS18unu   SN2018ibb   58497.070   W2   	21.50   0.27   6.44E-17   1.59E-17
ATLAS18unu   SN2018ibb   58500.599   W2   	21.44   99.99   6.74E-17   2.29E-17
ATLAS18unu   SN2018ibb   58501.462   W2   	21.50   0.34   6.44E-17   2.01E-17
ATLAS18unu   SN2018ibb   58505.306   W2   	21.36   0.21   7.32E-17   1.41E-17
ATLAS18unu   SN2018ibb   58507.569   W2   	21.39   0.21   7.12E-17   1.37E-17
ATLAS18unu   SN2018ibb   58516.523   W2   	21.55   0.25   6.15E-17   1.41E-17
ATLAS18unu   SN2018ibb   58521.510   W2   	21.48   0.23   6.56E-17   1.38E-17
ATLAS18unu   SN2018ibb   58528.548   W2   	21.83   99.99   4.21E-17   1.59E-17
ATLAS18unu   SN2018ibb   58531.066   W2   	21.39   0.23   7.12E-17   1.50E-17
ATLAS18unu   SN2018ibb   58535.580   W2   	21.12   99.99   7.60E-17   3.07E-17
ATLAS18unu   SN2018ibb   58541.295   W2   	21.67   99.99   5.02E-17   1.84E-17
ATLAS18unu   SN2018ibb   58545.279   W2   	21.71   0.27   5.31E-17   1.31E-17
ATLAS18unu   SN2018ibb   58559.888   W2   	21.86   0.33   4.62E-17   1.40E-17
ATLAS18unu   SN2018ibb   58564.337   W2   	21.52   0.25   6.32E-17   1.45E-17
ATLAS18unu   SN2018ibb   58569.316   W2   	21.42   99.99   6.50E-17   2.32E-17
ATLAS18unu   SN2018ibb   58574.037   W2   	21.36   0.31   7.39E-17   2.10E-17
ATLAS18yff   SN2018hti   58430.525   V   15.70   0.12   1.91E-15   2.10E-16
ATLAS18yff   SN2018hti   58431.532   V   16.95   99.99   5.56E-16   2.04E-16
ATLAS18yff   SN2018hti   58433.856   V   16.74   0.33   7.27E-16   2.17E-16
ATLAS18yff   SN2018hti   58434.856   V   16.55   0.27   8.68E-16   2.16E-16
ATLAS18yff   SN2018hti   58436.051   V   16.53   0.25   8.85E-16   2.04E-16
ATLAS18yff   SN2018hti   58440.361   V   16.12   0.28   1.29E-15   3.33E-16
ATLAS18yff   SN2018hti   58442.693   V   15.77   0.15   1.78E-15   2.42E-16
ATLAS18yff   SN2018hti   58446.677   V   15.76   0.14   1.80E-15   2.24E-16
ATLAS18yff   SN2018hti   58448.602   V   15.53   0.12   2.23E-15   2.46E-16
ATLAS18yff   SN2018hti   58450.530   V   15.50   0.12   2.29E-15   2.49E-16
ATLAS18yff   SN2018hti   58453.120   V   15.37   0.10   2.57E-15   2.38E-16
ATLAS18yff   SN2018hti   58454.249   V   15.36   0.10   2.60E-15   2.39E-16
ATLAS18yff   SN2018hti   58456.508   V   15.37   0.10   2.57E-15   2.38E-16
ATLAS18yff   SN2018hti   58459.743   V   15.37   0.11   2.57E-15   2.64E-16
ATLAS18yff   SN2018hti   58460.021   V   15.31   0.11   2.73E-15   2.73E-16
ATLAS18yff   SN2018hti   58465.007   V   15.32   0.11   2.70E-15   2.71E-16
ATLAS18yff   SN2018hti   58467.448   V   15.54   0.13   2.21E-15   2.69E-16
ATLAS18yff   SN2018hti   58474.017   V   15.41   0.11   2.47E-15   2.59E-16
ATLAS18yff   SN2018hti   58476.753   V   15.55   0.15   2.18E-15   2.91E-16
ATLAS18yff   SN2018hti   58482.518   V   15.62   0.15   2.04E-15   2.81E-16
ATLAS18yff   SN2018hti   58485.246   V   15.57   0.15   2.15E-15   2.89E-16
ATLAS18yff   SN2018hti   58491.769   V   15.76   0.15   1.80E-15   2.44E-16
ATLAS18yff   SN2018hti   58496.351   V   15.68   0.15   1.93E-15   2.74E-16
ATLAS18yff   SN2018hti   58504.780   V   15.99   0.28   1.45E-15   3.74E-16
ATLAS18yff   SN2018hti   58508.437   V   15.79   0.14   1.75E-15   2.22E-16
ATLAS18yff   SN2018hti   58512.409   V   16.01   0.17   1.43E-15   2.22E-16
ATLAS18yff   SN2018hti   58516.256   V   16.07   0.18   1.35E-15   2.18E-16
ATLAS18yff   SN2018hti   58559.694   V   16.87   99.99   8.38E-18   2.19E-16
ATLAS18yff   SN2018hti   58569.784   V   16.59   99.99   -8.30E-18   2.84E-16
ATLAS18yff   SN2018hti   58430.521   B   15.31   0.06   4.29E-15   2.46E-16
ATLAS18yff   SN2018hti   58431.527   B   16.04   0.10   2.18E-15   2.04E-16
ATLAS18yff   SN2018hti   58433.852   B   15.68   0.09   3.06E-15   2.50E-16
ATLAS18yff   SN2018hti   58434.852   B   15.69   0.09   3.03E-15   2.49E-16
ATLAS18yff   SN2018hti   58436.049   B   15.52   0.08   3.52E-15   2.46E-16
ATLAS18yff   SN2018hti   58440.358   B   15.25   0.10   4.51E-15   4.17E-16
ATLAS18yff   SN2018hti   58442.689   B   15.20   0.07   4.74E-15   3.05E-16
ATLAS18yff   SN2018hti   58446.673   B   15.11   0.06   5.12E-15   2.79E-16
ATLAS18yff   SN2018hti   58448.595   B   15.08   0.06   5.27E-15   2.86E-16
ATLAS18yff   SN2018hti   58450.524   B   14.96   0.06   5.93E-15   3.13E-16
ATLAS18yff   SN2018hti   58453.116   B   14.92   0.06   6.10E-15   3.20E-16
ATLAS18yff   SN2018hti   58454.245   B   14.98   0.06   5.81E-15   3.08E-16
ATLAS18yff   SN2018hti   58456.504   B   14.95   0.06   5.98E-15   3.15E-16
ATLAS18yff   SN2018hti   58459.740   B   14.96   0.06   5.93E-15   3.13E-16
ATLAS18yff   SN2018hti   58460.015   B   14.96   0.06   5.93E-15   3.13E-16
ATLAS18yff   SN2018hti   58465.004   B   14.84   0.06   6.59E-15   3.41E-16
ATLAS18yff   SN2018hti   58467.444   B   15.03   0.07   5.54E-15   3.46E-16
ATLAS18yff   SN2018hti   58474.015   B   15.15   0.06   4.97E-15   2.73E-16
ATLAS18yff   SN2018hti   58476.750   B   15.09   0.08   5.22E-15   3.77E-16
ATLAS18yff   SN2018hti   58482.516   B   15.03   0.07   5.54E-15   3.46E-16
ATLAS18yff   SN2018hti   58485.243   B   15.12   0.07   5.07E-15   3.22E-16
ATLAS18yff   SN2018hti   58491.766   B   15.24   0.07   4.55E-15   2.96E-16
ATLAS18yff   SN2018hti   58496.348   B   15.42   0.07   3.85E-15   2.62E-16
ATLAS18yff   SN2018hti   58504.778   B   15.58   0.14   3.35E-15   4.22E-16
ATLAS18yff   SN2018hti   58508.433   B   15.64   0.08   3.15E-15   2.29E-16
ATLAS18yff   SN2018hti   58512.403   B   15.80   0.09   2.73E-15   2.33E-16
ATLAS18yff   SN2018hti   58516.253   B   15.83   0.10   2.65E-15   2.51E-16
ATLAS18yff   SN2018hti   58559.688   B   17.36   99.99   6.11E-16   2.18E-16
ATLAS18yff   SN2018hti   58569.780   B   17.02   99.99   6.72E-16   2.98E-16
ATLAS18yff   SN2018hti   58430.521   U   15.54   0.06   5.49E-15   2.97E-16
ATLAS18yff   SN2018hti   58431.526   U   15.72   0.07   4.64E-15   3.03E-16
ATLAS18yff   SN2018hti   58433.851   U   15.47   0.07   5.88E-15   3.66E-16
ATLAS18yff   SN2018hti   58434.851   U   15.40   0.07   6.24E-15   3.85E-16
ATLAS18yff   SN2018hti   58436.049   U   15.36   0.06   6.49E-15   3.39E-16
ATLAS18yff   SN2018hti   58440.357   U   15.14   0.09   7.95E-15   6.23E-16
ATLAS18yff   SN2018hti   58442.688   U   15.11   0.06   8.18E-15   4.12E-16
ATLAS18yff   SN2018hti   58446.672   U   15.02   0.05   8.92E-15   4.44E-16
ATLAS18yff   SN2018hti   58448.594   U   14.89   0.05   1.00E-14   4.92E-16
ATLAS18yff   SN2018hti   58450.523   U   14.94   0.05   9.54E-15   4.71E-16
ATLAS18yff   SN2018hti   58453.115   U   14.85   0.05   1.04E-14   5.09E-16
ATLAS18yff   SN2018hti   58454.244   U   14.81   0.04   1.08E-14   4.29E-16
ATLAS18yff   SN2018hti   58456.503   U   14.91   0.05   9.81E-15   4.84E-16
ATLAS18yff   SN2018hti   58459.739   U   14.85   0.05   1.04E-14   5.09E-16
ATLAS18yff   SN2018hti   58460.013   U   14.87   0.05   1.02E-14   5.01E-16
ATLAS18yff   SN2018hti   58465.004   U   14.91   0.05   9.81E-15   4.84E-16
ATLAS18yff   SN2018hti   58467.443   U   14.88   0.05   1.01E-14   4.96E-16
ATLAS18yff   SN2018hti   58474.015   U   15.14   0.06   7.95E-15   4.02E-16
ATLAS18yff   SN2018hti   58476.749   U   15.17   0.07   7.72E-15   4.63E-16
ATLAS18yff   SN2018hti   58482.516   U   15.20   0.07   7.50E-15   4.51E-16
ATLAS18yff   SN2018hti   58485.243   U   15.33   0.07   6.68E-15   4.08E-16
ATLAS18yff   SN2018hti   58491.766   U   15.51   0.07   5.66E-15   3.55E-16
ATLAS18yff   SN2018hti   58496.347   U   15.65   0.07   4.98E-15   3.20E-16
ATLAS18yff   SN2018hti   58504.777   U   15.95   0.14   3.76E-15   4.72E-16
ATLAS18yff   SN2018hti   58508.432   U   16.18   0.09   3.04E-15   2.52E-16
ATLAS18yff   SN2018hti   58512.402   U   16.31   0.10   2.71E-15   2.59E-16
ATLAS18yff   SN2018hti   58516.253   U   16.45   0.12   2.39E-15   2.60E-16
ATLAS18yff   SN2018hti   58559.686   U   17.84   99.99   4.61E-17   2.20E-16
ATLAS18yff   SN2018hti   58569.779   U   17.52   99.99   1.66E-16   2.95E-16
ATLAS18yff   SN2018hti   58430.520   UVW1   15.89   0.08   7.21E-15   5.09E-16
ATLAS18yff   SN2018hti   58431.524   UVW1   15.78   0.08   7.93E-15   5.53E-16
ATLAS18yff   SN2018hti   58433.849   UVW1   15.63   0.07   9.16E-15   6.29E-16
ATLAS18yff   SN2018hti   58434.849   UVW1   15.65   0.07   8.99E-15   6.18E-16
ATLAS18yff   SN2018hti   58436.048   UVW1   15.52   0.07   1.01E-14   6.86E-16
ATLAS18yff   SN2018hti   58440.356   UVW1   15.34   0.10   1.20E-14   1.14E-15
ATLAS18yff   SN2018hti   58442.686   UVW1   15.36   0.07   1.17E-14   7.90E-16
ATLAS18yff   SN2018hti   58446.670   UVW1   15.47   0.07   1.06E-14   7.17E-16
ATLAS18yff   SN2018hti   58448.591   UVW1   15.47   0.06   1.06E-14   6.20E-16
ATLAS18yff   SN2018hti   58450.521   UVW1   15.45   0.06   1.08E-14   6.31E-16
ATLAS18yff   SN2018hti   58453.113   UVW1   15.44   0.07   1.09E-14   7.36E-16
ATLAS18yff   SN2018hti   58454.242   UVW1   15.41   0.06   1.12E-14   6.53E-16
ATLAS18yff   SN2018hti   58456.502   UVW1   15.45   0.06   1.08E-14   6.31E-16
ATLAS18yff   SN2018hti   58459.737   UVW1   15.61   0.07   9.34E-15   5.55E-16
ATLAS18yff   SN2018hti   58460.010   UVW1   15.49   0.06   1.04E-14   6.09E-16
ATLAS18yff   SN2018hti   58465.002   UVW1   15.71   0.07   8.48E-15   5.87E-16
ATLAS18yff   SN2018hti   58467.441   UVW1   15.65   0.07   8.99E-15   6.18E-16
ATLAS18yff   SN2018hti   58474.014   UVW1   16.02   0.08   6.36E-15   4.57E-16
ATLAS18yff   SN2018hti   58476.748   UVW1   16.10   0.11   5.94E-15   5.96E-16
ATLAS18yff   SN2018hti   58482.515   UVW1   16.32   0.11   4.84E-15   4.99E-16
ATLAS18yff   SN2018hti   58485.242   UVW1   16.17   0.10   5.55E-15   5.10E-16
ATLAS18yff   SN2018hti   58491.764   UVW1   16.39   0.09   4.56E-15   3.92E-16
ATLAS18yff   SN2018hti   58496.346   UVW1   16.74   0.12   3.28E-15   3.66E-16
ATLAS18yff   SN2018hti   58504.776   UVW1   17.32   0.29   1.93E-15   5.21E-16
ATLAS18yff   SN2018hti   58508.431   UVW1   17.12   0.15   2.31E-15   3.09E-16
ATLAS18yff   SN2018hti   58512.399   UVW1   17.86   0.26   1.17E-15   2.82E-16
ATLAS18yff   SN2018hti   58516.251   UVW1   17.79   0.26   1.25E-15   2.92E-16
ATLAS18yff   SN2018hti   58559.683   UVW1   18.24   99.99   4.87E-17   2.75E-16
ATLAS18yff   SN2018hti   58569.777   UVW1   17.92   99.99   3.58E-16   3.69E-16
ATLAS18yff   SN2018hti   58430.525   UVM2   15.58   0.10   1.26E-14   1.21E-15
ATLAS18yff   SN2018hti   58431.533   UVM2   15.73   0.12   1.10E-14   1.16E-15
ATLAS18yff   SN2018hti   58433.857   UVM2   15.57   0.11   1.28E-14   1.34E-15
ATLAS18yff   SN2018hti   58434.856   UVM2   15.58   0.10   1.26E-14   1.21E-15
ATLAS18yff   SN2018hti   58436.052   UVM2   15.47   0.10   1.40E-14   1.33E-15
ATLAS18yff   SN2018hti   58440.361   UVM2   15.46   0.15   1.41E-14   2.00E-15
ATLAS18yff   SN2018hti   58442.694   UVM2   15.27   0.09   1.68E-14   1.43E-15
ATLAS18yff   SN2018hti   58446.678   UVM2   15.52   0.10   1.34E-14   1.27E-15
ATLAS18yff   SN2018hti   58448.603   UVM2   15.40   0.10   1.48E-14   1.41E-15
ATLAS18yff   SN2018hti   58450.531   UVM2   15.45   0.09   1.43E-14   1.22E-15
ATLAS18yff   SN2018hti   58453.121   UVM2   15.65   0.12   1.18E-14   1.35E-15
ATLAS18yff   SN2018hti   58454.250   UVM2   15.51   0.10   1.35E-14   1.28E-15
ATLAS18yff   SN2018hti   58456.508   UVM2   15.57   0.10   1.28E-14   1.22E-15
ATLAS18yff   SN2018hti   58459.744   UVM2   15.69   0.09   1.14E-14   8.86E-16
ATLAS18yff   SN2018hti   58460.022   UVM2   15.75   0.09   1.08E-14   8.41E-16
ATLAS18yff   SN2018hti   58465.007   UVM2   15.89   0.11   9.51E-15   9.27E-16
ATLAS18yff   SN2018hti   58467.449   UVM2   16.09   0.11   7.86E-15   7.80E-16
ATLAS18yff   SN2018hti   58474.018   UVM2   16.22   0.11   7.01E-15   7.06E-16
ATLAS18yff   SN2018hti   58476.754   UVM2   16.31   0.18   6.43E-15   1.07E-15
ATLAS18yff   SN2018hti   58482.519   UVM2   16.41   0.17   5.89E-15   9.35E-16
ATLAS18yff   SN2018hti   58485.246   UVM2   16.70   0.17   4.48E-15   6.94E-16
ATLAS18yff   SN2018hti   58491.770   UVM2   16.92   0.15   3.68E-15   5.23E-16
ATLAS18yff   SN2018hti   58496.352   UVM2   17.42   0.27   2.33E-15   5.74E-16
ATLAS18yff   SN2018hti   58504.781   UVM2   17.39   99.99   2.23E-15   7.98E-16
ATLAS18yff   SN2018hti   58508.437   UVM2   17.93   0.31   1.45E-15   4.16E-16
ATLAS18yff   SN2018hti   58512.410   UVM2   18.16   99.99   8.02E-16   3.91E-16
ATLAS18yff   SN2018hti   58516.256   UVM2   18.21   99.99   3.93E-16   3.72E-16
ATLAS18yff   SN2018hti   58559.695   UVM2   18.24   99.99   -4.42E-17   3.62E-16
ATLAS18yff   SN2018hti   58569.785   UVM2   17.98   99.99   5.17E-17   4.60E-16
ATLAS18yff   SN2018hti   58430.522   UVW2   15.93   0.09   1.10E-14   9.12E-16
ATLAS18yff   SN2018hti   58431.528   UVW2   16.38   0.12   7.20E-15   7.92E-16
ATLAS18yff   SN2018hti   58433.853   UVW2   16.02   0.10   1.00E-14   9.41E-16
ATLAS18yff   SN2018hti   58434.852   UVW2   15.96   0.10   1.06E-14   9.88E-16
ATLAS18yff   SN2018hti   58436.050   UVW2   15.97   0.10   1.05E-14   9.80E-16
ATLAS18yff   SN2018hti   58440.359   UVW2   15.97   0.15   1.05E-14   1.48E-15
ATLAS18yff   SN2018hti   58442.690   UVW2   15.76   0.09   1.28E-14   1.04E-15
ATLAS18yff   SN2018hti   58446.673   UVW2   15.82   0.09   1.21E-14   9.90E-16
ATLAS18yff   SN2018hti   58448.597   UVW2   15.76   0.09   1.28E-14   1.04E-15
ATLAS18yff   SN2018hti   58450.525   UVW2   15.83   0.09   1.20E-14   9.82E-16
ATLAS18yff   SN2018hti   58453.117   UVW2   15.95   0.10   1.07E-14   9.97E-16
ATLAS18yff   SN2018hti   58454.246   UVW2   16.05   0.10   9.82E-15   9.25E-16
ATLAS18yff   SN2018hti   58456.505   UVW2   15.89   0.09   1.14E-14   9.42E-16
ATLAS18yff   SN2018hti   58459.740   UVW2   16.11   0.10   9.25E-15   8.82E-16
ATLAS18yff   SN2018hti   58460.016   UVW2   15.96   0.10   1.06E-14   9.88E-16
ATLAS18yff   SN2018hti   58465.005   UVW2   16.16   0.10   8.80E-15   8.47E-16
ATLAS18yff   SN2018hti   58467.445   UVW2   16.25   0.13   8.13E-15   9.47E-16
ATLAS18yff   SN2018hti   58474.016   UVW2   16.34   0.12   7.50E-15   8.17E-16
ATLAS18yff   SN2018hti   58476.750   UVW2   16.81   0.20   4.85E-15   8.78E-16
ATLAS18yff   SN2018hti   58482.517   UVW2   16.78   0.18   5.01E-15   8.50E-16
ATLAS18yff   SN2018hti   58485.244   UVW2   16.72   0.18   5.28E-15   8.85E-16
ATLAS18yff   SN2018hti   58491.767   UVW2   17.25   0.21   3.24E-15   6.29E-16
ATLAS18yff   SN2018hti   58496.349   UVW2   17.41   0.25   2.79E-15   6.32E-16
ATLAS18yff   SN2018hti   58504.778   UVW2   17.36   99.99   2.34E-15   9.81E-16
ATLAS18yff   SN2018hti   58508.434   UVW2   17.75   0.30   2.04E-15   5.54E-16
ATLAS18yff   SN2018hti   58512.404   UVW2   17.73   0.29   2.09E-15   5.61E-16
ATLAS18yff   SN2018hti   58516.254   UVW2   18.01   99.99   1.03E-15   5.37E-16
ATLAS18yff   SN2018hti   58559.689   UVW2   18.07   99.99   -5.19E-16   5.09E-16
ATLAS18yff   SN2018hti   58569.781   UVW2   17.77   99.99   -2.36E-16   6.69E-16
ATLAS19ine   SN2019enz   58622.347   U   18.30   0.07   4.33E-16   2.85E-17
ATLAS19ine   SN2019enz   58625.598   U   18.32   0.06   4.25E-16   2.41E-17
ATLAS19ine   SN2019enz   58628.728   U   18.38   0.07   4.02E-16   2.65E-17
ATLAS19ine   SN2019enz   58631.838   U   18.37   0.07   4.06E-16   2.67E-17
ATLAS19ine   SN2019enz   58634.287   U   18.45   0.09   3.77E-16   3.18E-17
ATLAS19ine   SN2019enz   58622.346   UVW1   18.74   0.09   5.21E-16   4.18E-17
ATLAS19ine   SN2019enz   58625.594   UVW1   19.00   0.09   4.09E-16   3.43E-17
ATLAS19ine   SN2019enz   58628.726   UVW1   19.24   0.10   3.30E-16   3.19E-17
ATLAS19ine   SN2019enz   58631.836   UVW1   19.44   0.11   2.73E-16   2.79E-17
ATLAS19ine   SN2019enz   58634.286   UVW1   19.88   0.18   1.82E-16   3.03E-17
ATLAS19ine   SN2019enz   58622.343   UVM2   19.61   0.13   3.09E-16   3.69E-17
ATLAS19ine   SN2019enz   58625.588   UVM2   19.71   0.14   2.81E-16   3.49E-17
ATLAS19ine   SN2019enz   58628.723   UVM2   20.08   0.18   1.99E-16   3.22E-17
ATLAS19ine   SN2019enz   58631.832   UVM2   19.89   0.15   2.39E-16   3.37E-17
ATLAS19ine   SN2019enz   58634.284   UVM2   20.29   0.24   1.65E-16   3.64E-17
ATLAS19ine   SN2019enz   58622.349   UVW2   19.55   0.11   3.91E-16   4.05E-17
ATLAS19ine   SN2019enz   58625.600   UVW2   19.84   0.12   2.98E-16   3.25E-17
ATLAS19ine   SN2019enz   58628.729   UVW2   20.03   0.14   2.51E-16   3.18E-17
ATLAS19ine   SN2019enz   58631.839   UVW2   20.29   0.16   1.98E-16   2.90E-17
ATLAS19ine   SN2019enz   58634.288   UVW2   20.60   0.23   1.48E-16   3.18E-17
ATLAS19prf   SN2019lsq   58705.251   V   17.95   0.25   2.41E-16   5.53E-17
ATLAS19prf   SN2019lsq   58709.496   V   17.98   0.21   2.34E-16   4.48E-17
ATLAS19prf   SN2019lsq   58717.005   V   18.16   0.29   1.98E-16   5.37E-17
ATLAS19prf   SN2019lsq   58724.305   V   18.45   0.34   1.51E-16   4.74E-17
ATLAS19prf   SN2019lsq   58728.014   V   18.28   0.24   1.76E-16   3.95E-17
ATLAS19prf   SN2019lsq   58705.248   B   17.71   0.11   4.67E-16   4.82E-17
ATLAS19prf   SN2019lsq   58709.491   B   17.69   0.10   4.76E-16   4.46E-17
ATLAS19prf   SN2019lsq   58717.003   B   18.14   0.15   3.17E-16   4.50E-17
ATLAS19prf   SN2019lsq   58724.302   B   18.11   0.14   3.23E-16   4.28E-17
ATLAS19prf   SN2019lsq   58728.012   B   18.82   0.20   1.68E-16   3.11E-17
ATLAS19prf   SN2019lsq   58705.248   U   17.82   0.09   6.75E-16   5.66E-17
ATLAS19prf   SN2019lsq   58709.490   U   17.87   0.08   6.44E-16   4.81E-17
ATLAS19prf   SN2019lsq   58717.003   U   18.10   0.11   5.20E-16   5.35E-17
ATLAS19prf   SN2019lsq   58724.302   U   18.72   0.15   2.95E-16   4.20E-17
ATLAS19prf   SN2019lsq   58728.011   U   18.85   0.14   2.61E-16   3.24E-17
ATLAS19prf   SN2019lsq   58705.247   UVW1   18.43   0.09   6.91E-16   5.88E-17
ATLAS19prf   SN2019lsq   58709.488   UVW1   18.72   0.09   5.31E-16   4.58E-17
ATLAS19prf   SN2019lsq   58717.002   UVW1   18.95   0.13   4.31E-16   4.97E-17
ATLAS19prf   SN2019lsq   58724.300   UVW1   19.65   0.18   2.26E-16   3.84E-17
ATLAS19prf   SN2019lsq   58728.010   UVW1   20.13   0.20   1.44E-16   2.61E-17
ATLAS19prf   SN2019lsq   58705.251   UVM2   19.23   0.11   4.38E-16   4.42E-17
ATLAS19prf   SN2019lsq   58709.497   UVM2   19.12   0.10   4.82E-16   4.37E-17
ATLAS19prf   SN2019lsq   58717.005   UVM2   19.91   0.17   2.33E-16   3.75E-17
ATLAS19prf   SN2019lsq   58724.306   UVM2   20.02   0.18   2.11E-16   3.46E-17
ATLAS19prf   SN2019lsq   58728.014   UVM2   21.21   99.99   5.96E-17   2.35E-17
ATLAS19prf   SN2019lsq   58705.249   UVW2   19.66   0.15   3.52E-16   4.75E-17
ATLAS19prf   SN2019lsq   58709.492   UVW2   19.74   0.14   3.28E-16   4.19E-17
ATLAS19prf   SN2019lsq   58717.003   UVW2   20.07   0.20   2.41E-16   4.42E-17
ATLAS19prf   SN2019lsq   58724.303   UVW2   20.39   0.24   1.80E-16   4.04E-17
ATLAS19prf   SN2019lsq   58728.012   UVW2   20.99   0.32   1.04E-16   3.02E-17
ATLAS19ynd   SN2019szu   58808.219   V   17.11   0.10   5.20E-16   4.84E-17
ATLAS19ynd   SN2019szu   58816.254   V   18.67   99.99   1.23E-16   4.18E-17
ATLAS19ynd   SN2019szu   58824.763   V   18.61   99.99   1.03E-16   4.45E-17
ATLAS19ynd   SN2019szu   58825.753   V   18.81   99.99   5.69E-17   3.70E-17
ATLAS19ynd   SN2019szu   58830.007   V   18.76   0.36   1.14E-16   3.77E-17
ATLAS19ynd   SN2019szu   58840.494   V   18.80   99.99   6.92E-17   3.71E-17
ATLAS19ynd   SN2019szu   58844.274   V   18.41   99.99   1.34E-16   5.31E-17
ATLAS19ynd   SN2019szu   58847.263   V   18.44   99.99   1.30E-16   5.17E-17
ATLAS19ynd   SN2019szu   58852.378   V   18.24   0.27   1.83E-16   4.52E-17
ATLAS19ynd   SN2019szu   58856.429   V   18.46   99.99   7.13E-17   5.10E-17
ATLAS19ynd   SN2019szu   58860.209   V   18.59   99.99   8.37E-17   4.50E-17
ATLAS19ynd   SN2019szu   58998.193   V   19.54   99.99   1.89E-17   1.88E-17
ATLAS19ynd   SN2019szu   59003.685   V   19.68   99.99   2.01E-17   1.65E-17
ATLAS19ynd   SN2019szu   59008.797   V   19.83   99.99   3.12E-17   1.44E-17
ATLAS19ynd   SN2019szu   59018.304   V   19.70   99.99   8.75E-18   1.62E-17
ATLAS19ynd   SN2019szu   59028.454   V   19.01   99.99   2.36E-17   3.06E-17
ATLAS19ynd   SN2019szu   59038.761   V   18.98   99.99   4.52E-17   3.16E-17
ATLAS19ynd   SN2019szu   58808.216   B   17.26   0.07   7.07E-16   4.58E-17
ATLAS19ynd   SN2019szu   58816.250   B   18.47   0.20   2.32E-16   4.16E-17
ATLAS19ynd   SN2019szu   58824.757   B   18.58   0.19   2.11E-16   3.59E-17
ATLAS19ynd   SN2019szu   58825.750   B   18.39   0.15   2.50E-16   3.53E-17
ATLAS19ynd   SN2019szu   58830.004   B   18.31   0.14   2.70E-16   3.55E-17
ATLAS19ynd   SN2019szu   58840.489   B   18.92   0.23   1.54E-16   3.24E-17
ATLAS19ynd   SN2019szu   58844.272   B   18.58   0.25   2.11E-16   4.79E-17
ATLAS19ynd   SN2019szu   58847.261   B   18.71   0.24   1.86E-16   4.07E-17
ATLAS19ynd   SN2019szu   58852.375   B   18.92   0.27   1.54E-16   3.83E-17
ATLAS19ynd   SN2019szu   58856.423   B   18.67   0.26   1.94E-16   4.59E-17
ATLAS19ynd   SN2019szu   58860.206   B   18.61   0.22   2.05E-16   4.08E-17
ATLAS19ynd   SN2019szu   58998.197   B   19.66   0.29   7.77E-17   2.09E-17
ATLAS19ynd   SN2019szu   59003.696   B   20.13   0.28   5.07E-17   1.32E-17
ATLAS19ynd   SN2019szu   59008.810   B   20.10   0.26   5.18E-17   1.23E-17
ATLAS19ynd   SN2019szu   59018.311   B   20.06   99.99   4.06E-17   1.82E-17
ATLAS19ynd   SN2019szu   59028.450   B   19.85   99.99   2.46E-17   2.20E-17
ATLAS19ynd   SN2019szu   59038.759   B   19.87   99.99   3.02E-17   2.16E-17
ATLAS19ynd   SN2019szu   58808.215   U   18.03   0.08   5.57E-16   4.16E-17
ATLAS19ynd   SN2019szu   58816.249   U   19.10   0.19   2.06E-16   3.56E-17
ATLAS19ynd   SN2019szu   58820.180   U   18.79   0.17   2.75E-16   4.43E-17
ATLAS19ynd   SN2019szu   58824.756   U   19.02   0.16   2.23E-16   3.19E-17
ATLAS19ynd   SN2019szu   58825.750   U   18.64   0.12   3.17E-16   3.59E-17
ATLAS19ynd   SN2019szu   58830.004   U   18.94   0.14   2.41E-16   2.98E-17
ATLAS19ynd   SN2019szu   58840.488   U   18.70   0.12   2.99E-16   3.40E-17
ATLAS19ynd   SN2019szu   58844.271   U   18.82   0.18   2.67E-16   4.31E-17
ATLAS19ynd   SN2019szu   58847.261   U   18.72   0.14   2.94E-16   3.89E-17
ATLAS19ynd   SN2019szu   58852.374   U   18.79   0.14   2.75E-16   3.65E-17
ATLAS19ynd   SN2019szu   58856.422   U   18.57   0.14   3.39E-16   4.46E-17
ATLAS19ynd   SN2019szu   58860.205   U   18.71   0.14   2.97E-16   3.92E-17
ATLAS19ynd   SN2019szu   58992.743   U   20.13   0.14   8.01E-17   1.07E-17
ATLAS19ynd   SN2019szu   58998.195   U   20.36   0.23   6.52E-17   1.36E-17
ATLAS19ynd   SN2019szu   59003.691   U   20.28   0.16   7.01E-17   1.02E-17
ATLAS19ynd   SN2019szu   59008.803   U   20.30   0.14   6.87E-17   8.62E-18
ATLAS19ynd   SN2019szu   59018.307   U   20.50   0.24   5.68E-17   1.27E-17
ATLAS19ynd   SN2019szu   59028.449   U   20.57   99.99   5.16E-17   1.78E-17
ATLAS19ynd   SN2019szu   59038.758   U   20.67   99.99   3.39E-18   1.63E-17
ATLAS19ynd   SN2019szu   58808.214   UVW1   19.67   0.13   2.22E-16   2.65E-17
ATLAS19ynd   SN2019szu   58816.247   UVW1   20.53   0.26   1.00E-16   2.39E-17
ATLAS19ynd   SN2019szu   58820.178   UVW1   20.37   0.20   1.16E-16   2.11E-17
ATLAS19ynd   SN2019szu   58824.753   UVW1   20.07   0.18   1.53E-16   2.51E-17
ATLAS19ynd   SN2019szu   58825.748   UVW1   20.02   0.17   1.61E-16   2.47E-17
ATLAS19ynd   SN2019szu   58830.002   UVW1   19.91   0.14   1.78E-16   2.35E-17
ATLAS19ynd   SN2019szu   58840.485   UVW1   19.94   0.14   1.72E-16   2.28E-17
ATLAS19ynd   SN2019szu   58844.270   UVW1   20.36   0.24   1.18E-16   2.62E-17
ATLAS19ynd   SN2019szu   58847.260   UVW1   20.01   0.19   1.62E-16   2.82E-17
ATLAS19ynd   SN2019szu   58852.373   UVW1   19.69   0.13   2.17E-16   2.60E-17
ATLAS19ynd   SN2019szu   58856.419   UVW1   20.13   0.23   1.45E-16   2.99E-17
ATLAS19ynd   SN2019szu   58860.203   UVW1   20.26   0.21   1.28E-16   2.42E-17
ATLAS19ynd   SN2019szu   59028.447   UVW1   21.54   99.99   1.95E-17   1.32E-17
ATLAS19ynd   SN2019szu   59038.757   UVW1   21.57   99.99   2.81E-17   1.29E-17
ATLAS19ynd   SN2019szu   58808.220   UVM2   20.70   0.18   1.13E-16   1.92E-17
ATLAS19ynd   SN2019szu   58816.254   UVM2   21.24   0.23   6.88E-17   1.48E-17
ATLAS19ynd   SN2019szu   58824.764   UVM2   20.68   0.18   1.15E-16   1.93E-17
ATLAS19ynd   SN2019szu   58825.753   UVM2   20.73   0.17   1.10E-16   1.75E-17
ATLAS19ynd   SN2019szu   58830.008   UVM2   20.97   0.20   8.84E-17   1.58E-17
ATLAS19ynd   SN2019szu   58840.495   UVM2   20.47   0.14   1.39E-16   1.83E-17
ATLAS19ynd   SN2019szu   58844.274   UVM2   20.92   0.23   9.26E-17   1.95E-17
ATLAS19ynd   SN2019szu   58847.263   UVM2   20.73   0.22   1.10E-16   2.22E-17
ATLAS19ynd   SN2019szu   58852.378   UVM2   20.92   0.18   9.26E-17   1.53E-17
ATLAS19ynd   SN2019szu   58856.430   UVM2   20.66   0.20   1.17E-16   2.09E-17
ATLAS19ynd   SN2019szu   58860.210   UVM2   20.57   0.14   1.28E-16   1.71E-17
ATLAS19ynd   SN2019szu   58862.413   UVM2   20.60   0.20   1.24E-16   2.32E-17
ATLAS19ynd   SN2019szu   58870.248   UVM2   20.57   0.20   1.28E-16   2.38E-17
ATLAS19ynd   SN2019szu   59028.455   UVM2   22.07   99.99   1.20E-17   1.06E-17
ATLAS19ynd   SN2019szu   59038.761   UVM2   22.08   99.99   1.98E-17   1.05E-17
ATLAS19ynd   SN2019szu   58808.216   UVW2   20.70   0.17   1.36E-16   2.09E-17
ATLAS19ynd   SN2019szu   58816.251   UVW2   21.67   0.34   5.53E-17   1.72E-17
ATLAS19ynd   SN2019szu   58824.758   UVW2   20.83   0.20   1.20E-16   2.16E-17
ATLAS19ynd   SN2019szu   58825.751   UVW2   21.18   0.22   8.64E-17   1.77E-17
ATLAS19ynd   SN2019szu   58830.005   UVW2   21.12   0.21   9.16E-17   1.75E-17
ATLAS19ynd   SN2019szu   58840.490   UVW2   21.25   0.21   8.15E-17   1.60E-17
ATLAS19ynd   SN2019szu   58844.272   UVW2   21.22   0.26   8.34E-17   2.02E-17
ATLAS19ynd   SN2019szu   58847.261   UVW2   20.83   0.21   1.20E-16   2.29E-17
ATLAS19ynd   SN2019szu   58852.375   UVW2   21.25   0.23   8.15E-17   1.70E-17
ATLAS19ynd   SN2019szu   58856.424   UVW2   20.67   0.20   1.39E-16   2.57E-17
ATLAS19ynd   SN2019szu   58860.206   UVW2   21.11   0.22   9.27E-17   1.87E-17
ATLAS19ynd   SN2019szu   59028.451   UVW2   22.06   99.99   3.13E-17   1.29E-17
ATLAS19ynd   SN2019szu   59038.759   UVW2   22.15   99.99   1.76E-17   1.18E-17
ATLAS20xqi   SN2020rmv   59121.286   V   18.39   99.99   1.38E-16   5.43E-17
ATLAS20xqi   SN2020rmv   59126.331   V   18.58   0.31   1.34E-16   3.81E-17
ATLAS20xqi   SN2020rmv   59131.443   V   18.25   99.99   1.15E-16   6.20E-17
ATLAS20xqi   SN2020rmv   59132.497   V   18.67   99.99   5.33E-17   4.21E-17
ATLAS20xqi   SN2020rmv   59136.742   V   18.87   0.36   1.03E-16   3.38E-17
ATLAS20xqi   SN2020rmv   59140.807   V   18.44   99.99   6.35E-17   5.18E-17
ATLAS20xqi   SN2020rmv   59144.925   V   18.17   99.99   2.28E-17   6.62E-17
ATLAS20xqi   SN2020rmv   59152.420   V   18.71   99.99   7.99E-17   4.03E-17
ATLAS20xqi   SN2020rmv   59166.413   V   18.29   99.99   2.28E-17   5.93E-17
ATLAS20xqi   SN2020rmv   59175.584   V   19.08   99.99   4.01E-17   2.87E-17
ATLAS20xqi   SN2020rmv   59185.540   V   18.90   0.34   9.97E-17   3.11E-17
ATLAS20xqi   SN2020rmv   59121.153   B   18.87   0.23   1.61E-16   3.40E-17
ATLAS20xqi   SN2020rmv   59126.328   B   18.77   0.18   1.76E-16   2.91E-17
ATLAS20xqi   SN2020rmv   59131.440   B   19.04   99.99   1.23E-16   4.63E-17
ATLAS20xqi   SN2020rmv   59132.492   B   19.20   0.30   1.19E-16   3.27E-17
ATLAS20xqi   SN2020rmv   59136.740   B   18.71   0.16   1.86E-16   2.74E-17
ATLAS20xqi   SN2020rmv   59140.805   B   19.21   99.99   1.05E-16   3.96E-17
ATLAS20xqi   SN2020rmv   59144.922   B   18.87   99.99   1.38E-16   5.43E-17
ATLAS20xqi   SN2020rmv   59152.418   B   19.01   0.25   1.41E-16   3.24E-17
ATLAS20xqi   SN2020rmv   59166.410   B   18.87   99.99   1.23E-16   5.43E-17
ATLAS20xqi   SN2020rmv   59175.578   B   19.47   99.99   7.92E-17   3.12E-17
ATLAS20xqi   SN2020rmv   59185.534   B   19.86   99.99   6.12E-17   2.19E-17
ATLAS20xqi   SN2020rmv   59121.152   U   19.46   0.21   1.49E-16   2.88E-17
ATLAS20xqi   SN2020rmv   59126.328   U   19.59   0.19   1.33E-16   2.31E-17
ATLAS20xqi   SN2020rmv   59131.439   U   19.57   0.32   1.35E-16   3.96E-17
ATLAS20xqi   SN2020rmv   59132.491   U   19.63   0.24   1.28E-16   2.81E-17
ATLAS20xqi   SN2020rmv   59136.740   U   20.12   0.27   8.13E-17   2.01E-17
ATLAS20xqi   SN2020rmv   59140.805   U   19.93   99.99   9.25E-17   3.22E-17
ATLAS20xqi   SN2020rmv   59144.922   U   19.57   99.99   1.25E-16   4.48E-17
ATLAS20xqi   SN2020rmv   59152.418   U   20.30   99.99   6.40E-17   2.29E-17
ATLAS20xqi   SN2020rmv   59166.410   U   19.73   99.99   2.32E-17   3.88E-17
ATLAS20xqi   SN2020rmv   59175.577   U   20.68   99.99   4.00E-17   1.62E-17
ATLAS20xqi   SN2020rmv   59185.533   U   20.60   0.36   5.22E-17   1.73E-17
ATLAS20xqi   SN2020rmv   59121.151   UVW1   20.90   0.30   7.12E-17   1.96E-17
ATLAS20xqi   SN2020rmv   59126.326   UVW1   21.00   0.27   6.49E-17   1.61E-17
ATLAS20xqi   SN2020rmv   59131.438   UVW1   20.32   0.29   1.21E-16   3.23E-17
ATLAS20xqi   SN2020rmv   59132.488   UVW1   21.24   99.99   4.02E-17   1.73E-17
ATLAS20xqi   SN2020rmv   59136.739   UVW1   21.47   0.35   4.21E-17   1.35E-17
ATLAS20xqi   SN2020rmv   59140.804   UVW1   20.91   99.99   6.92E-17   2.35E-17
ATLAS20xqi   SN2020rmv   59144.921   UVW1   20.66   99.99   6.61E-17   2.97E-17
ATLAS20xqi   SN2020rmv   59152.417   UVW1   21.43   99.99   1.46E-17   1.46E-17
ATLAS20xqi   SN2020rmv   59158.668   UVW1   20.97   99.99   1.68E-18   2.23E-17
ATLAS20xqi   SN2020rmv   59175.574   UVW1   21.74   99.99   5.76E-18   1.09E-17
ATLAS20xqi   SN2020rmv   59185.530   UVW1   21.57   99.99   2.44E-17   1.28E-17
ATLAS20xqi   SN2020rmv   59121.287   UVM2   21.51   0.31   5.36E-17   1.52E-17
ATLAS20xqi   SN2020rmv   59126.331   UVM2   21.67   0.26   4.62E-17   1.10E-17
ATLAS20xqi   SN2020rmv   59131.444   UVM2   21.68   99.99   1.15E-17   1.53E-17
ATLAS20xqi   SN2020rmv   59132.498   UVM2   21.53   0.29   5.26E-17   1.40E-17
ATLAS20xqi   SN2020rmv   59136.743   UVM2   22.23   0.36   2.76E-17   9.12E-18
ATLAS20xqi   SN2020rmv   59140.808   UVM2   21.51   99.99   5.26E-17   1.78E-17
ATLAS20xqi   SN2020rmv   59152.421   UVM2   21.83   0.34   3.99E-17   1.24E-17
ATLAS20xqi   SN2020rmv   59166.414   UVM2   21.36   99.99   3.67E-17   2.05E-17
ATLAS20xqi   SN2020rmv   59175.585   UVM2   22.23   99.99   9.22E-18   9.22E-18
ATLAS20xqi   SN2020rmv   59185.542   UVM2   22.53   99.99   1.10E-17   6.96E-18
ATLAS20xqi   SN2020rmv   59121.153   UVW2   21.79   99.99   3.68E-17   1.65E-17
ATLAS20xqi   SN2020rmv   59126.329   UVW2   22.04   0.34   3.93E-17   1.22E-17
ATLAS20xqi   SN2020rmv   59131.440   UVW2   21.39   99.99   7.01E-17   2.38E-17
ATLAS20xqi   SN2020rmv   59132.493   UVW2   21.95   99.99   4.00E-17   1.43E-17
ATLAS20xqi   SN2020rmv   59136.741   UVW2   22.20   0.34   3.39E-17   1.06E-17
ATLAS20xqi   SN2020rmv   59140.806   UVW2   21.82   99.99   2.28E-17   1.61E-17
ATLAS20xqi   SN2020rmv   59175.579   UVW2   22.56   99.99   4.94E-18   8.16E-18
ATLAS20zst   SN2020tcw   59138.850   V   16.24   0.12   1.15E-15   1.30E-16
ATLAS20zst   SN2020tcw   59139.241   V   16.41   0.14   9.84E-16   1.28E-16
ATLAS20zst   SN2020tcw   59141.170   V   16.23   0.10   1.16E-15   1.05E-16
ATLAS20zst   SN2020tcw   59142.028   V   16.35   0.15   1.05E-15   1.46E-16
ATLAS20zst   SN2020tcw   59146.957   V   16.21   0.15   1.19E-15   1.60E-16
ATLAS20zst   SN2020tcw   59150.664   V   16.41   0.15   9.84E-16   1.40E-16
ATLAS20zst   SN2020tcw   59154.855   V   16.77   0.20   7.13E-16   1.32E-16
ATLAS20zst   SN2020tcw   59155.512   V   16.48   0.11   9.25E-16   9.15E-17
ATLAS20zst   SN2020tcw   59158.685   V   17.02   0.22   5.61E-16   1.15E-16
ATLAS20zst   SN2020tcw   59159.350   V   16.87   0.14   6.47E-16   8.39E-17
ATLAS20zst   SN2020tcw   59162.548   V   17.02   0.22   5.61E-16   1.15E-16
ATLAS20zst   SN2020tcw   59163.806   V   17.14   0.18   5.05E-16   8.15E-17
ATLAS20zst   SN2020tcw   59166.185   V   16.81   0.29   6.84E-16   1.83E-16
ATLAS20zst   SN2020tcw   59167.455   V   17.61   0.27   3.26E-16   7.93E-17
ATLAS20zst   SN2020tcw   59170.103   V   17.65   99.99   2.63E-16   1.07E-16
ATLAS20zst   SN2020tcw   59174.219   V   17.67   99.99   1.67E-16   1.06E-16
ATLAS20zst   SN2020tcw   59181.070   V   17.98   99.99   9.36E-18   7.89E-17
ATLAS20zst   SN2020tcw   59187.708   V   17.86   99.99   -1.21E-17   8.80E-17
ATLAS20zst   SN2020tcw   59195.943   V   17.96   99.99   -8.76E-17   8.03E-17
ATLAS20zst   SN2020tcw   59138.847   B   16.28   0.07   1.75E-15   1.14E-16
ATLAS20zst   SN2020tcw   59139.237   B   16.28   0.07   1.75E-15   1.14E-16
ATLAS20zst   SN2020tcw   59141.164   B   16.40   0.06   1.57E-15   8.94E-17
ATLAS20zst   SN2020tcw   59142.025   B   16.24   0.08   1.82E-15   1.36E-16
ATLAS20zst   SN2020tcw   59146.954   B   16.64   0.10   1.26E-15   1.14E-16
ATLAS20zst   SN2020tcw   59150.662   B   16.93   0.11   9.60E-16   9.38E-17
ATLAS20zst   SN2020tcw   59154.852   B   17.19   0.14   7.60E-16   9.71E-17
ATLAS20zst   SN2020tcw   59155.506   B   17.19   0.09   7.60E-16   6.43E-17
ATLAS20zst   SN2020tcw   59158.683   B   17.52   0.18   5.56E-16   9.31E-17
ATLAS20zst   SN2020tcw   59159.347   B   17.61   0.14   5.14E-16   6.44E-17
ATLAS20zst   SN2020tcw   59162.545   B   17.51   0.16   5.63E-16   8.04E-17
ATLAS20zst   SN2020tcw   59163.801   B   17.57   0.12   5.35E-16   5.98E-17
ATLAS20zst   SN2020tcw   59166.184   B   18.05   99.99   2.94E-16   1.16E-16
ATLAS20zst   SN2020tcw   59167.449   B   18.18   0.21   3.04E-16   5.97E-17
ATLAS20zst   SN2020tcw   59170.100   B   18.44   99.99   2.39E-16   8.08E-17
ATLAS20zst   SN2020tcw   59174.216   B   18.18   0.29   3.04E-16   8.11E-17
ATLAS20zst   SN2020tcw   59181.066   B   18.75   99.99   9.09E-17   6.06E-17
ATLAS20zst   SN2020tcw   59187.705   B   18.65   99.99   2.94E-17   6.67E-17
ATLAS20zst   SN2020tcw   59195.940   B   18.70   99.99   7.64E-17   6.35E-17
ATLAS20zst   SN2020tcw   59138.846   U   16.83   0.07   1.68E-15   1.12E-16
ATLAS20zst   SN2020tcw   59139.236   U   16.96   0.09   1.48E-15   1.16E-16
ATLAS20zst   SN2020tcw   59141.163   U   17.01   0.06   1.42E-15   8.37E-17
ATLAS20zst   SN2020tcw   59142.025   U   17.29   0.12   1.10E-15   1.17E-16
ATLAS20zst   SN2020tcw   59144.281   U   17.61   0.19   8.18E-16   1.42E-16
ATLAS20zst   SN2020tcw   59146.954   U   17.84   0.16   6.62E-16   9.86E-17
ATLAS20zst   SN2020tcw   59150.661   U   18.05   0.17   5.43E-16   8.74E-17
ATLAS20zst   SN2020tcw   59154.852   U   18.28   0.21   4.40E-16   8.37E-17
ATLAS20zst   SN2020tcw   59155.505   U   18.50   0.17   3.61E-16   5.63E-17
ATLAS20zst   SN2020tcw   59158.682   U   18.79   0.34   2.76E-16   8.52E-17
ATLAS20zst   SN2020tcw   59159.346   U   18.62   0.20   3.23E-16   5.83E-17
ATLAS20zst   SN2020tcw   59162.545   U   19.13   99.99   1.99E-16   6.74E-17
ATLAS20zst   SN2020tcw   59163.800   U   19.44   99.99   8.53E-17   5.03E-17
ATLAS20zst   SN2020tcw   59166.184   U   18.70   99.99   1.51E-16   9.96E-17
ATLAS20zst   SN2020tcw   59167.448   U   19.36   99.99   1.33E-16   5.43E-17
ATLAS20zst   SN2020tcw   59170.100   U   19.01   99.99   1.08E-16   7.50E-17
ATLAS20zst   SN2020tcw   59174.215   U   19.22   99.99   -4.74E-17   6.19E-17
ATLAS20zst   SN2020tcw   59181.065   U   19.35   99.99   5.80E-17   5.47E-17
ATLAS20zst   SN2020tcw   59187.705   U   19.25   99.99   8.53E-17   6.04E-17
ATLAS20zst   SN2020tcw   59195.939   U   19.28   99.99   1.72E-17   5.84E-17
ATLAS20zst   SN2020tcw   59138.844   UVW1   18.50   0.15   6.48E-16   9.12E-17
ATLAS20zst   SN2020tcw   59139.235   UVW1   18.58   0.16   6.02E-16   8.76E-17
ATLAS20zst   SN2020tcw   59141.160   UVW1   18.79   0.16   4.99E-16   7.23E-17
ATLAS20zst   SN2020tcw   59142.023   UVW1   18.79   0.19   4.99E-16   8.72E-17
ATLAS20zst   SN2020tcw   59144.279   UVW1   19.21   0.20   3.36E-16   6.19E-17
ATLAS20zst   SN2020tcw   59146.953   UVW1   19.49   0.35   2.61E-16   8.35E-17
ATLAS20zst   SN2020tcw   59150.660   UVW1   19.71   99.99   1.93E-16   7.13E-17
ATLAS20zst   SN2020tcw   59154.851   UVW1   19.71   99.99   1.93E-16   7.13E-17
ATLAS20zst   SN2020tcw   59155.502   UVW1   20.07   99.99   9.55E-17   5.10E-17
ATLAS20zst   SN2020tcw   59158.681   UVW1   19.82   99.99   1.82E-17   6.41E-17
ATLAS20zst   SN2020tcw   59159.344   UVW1   20.18   99.99   -2.41E-17   4.60E-17
ATLAS20zst   SN2020tcw   59162.543   UVW1   19.84   99.99   6.96E-17   6.30E-17
ATLAS20zst   SN2020tcw   59163.798   UVW1   20.07   99.99   9.55E-17   5.10E-17
ATLAS20zst   SN2020tcw   59166.183   UVW1   19.57   99.99   -1.74E-17   8.10E-17
ATLAS20zst   SN2020tcw   59167.445   UVW1   20.13   99.99   5.31E-17   4.83E-17
ATLAS20zst   SN2020tcw   59170.098   UVW1   19.87   99.99   -7.05E-18   6.12E-17
ATLAS20zst   SN2020tcw   59174.214   UVW1   19.84   99.99   6.96E-17   6.30E-17
ATLAS20zst   SN2020tcw   59181.063   UVW1   20.12   99.99   1.82E-17   4.89E-17
ATLAS20zst   SN2020tcw   59187.703   UVW1   20.01   99.99   7.18E-18   5.38E-17
ATLAS20zst   SN2020tcw   59195.938   UVW1   20.01   99.99   -7.08E-17   5.39E-17
ATLAS20zst   SN2020tcw   59138.850   UVM2   19.80   0.28   2.59E-16   6.56E-17
ATLAS20zst   SN2020tcw   59139.242   UVM2   19.43   0.20   3.64E-16   6.67E-17
ATLAS20zst   SN2020tcw   59141.171   UVM2   19.72   0.22   2.79E-16   5.53E-17
ATLAS20zst   SN2020tcw   59142.028   UVM2   19.72   0.26   2.79E-16   6.71E-17
ATLAS20zst   SN2020tcw   59146.957   UVM2   20.12   99.99   1.17E-16   6.46E-17
ATLAS20zst   SN2020tcw   59150.665   UVM2   20.25   99.99   3.02E-17   5.68E-17
ATLAS20zst   SN2020tcw   59154.855   UVM2   20.16   99.99   8.67E-17   6.18E-17
ATLAS20zst   SN2020tcw   59155.513   UVM2   20.42   99.99   8.18E-17   4.89E-17
ATLAS20zst   SN2020tcw   59158.686   UVM2   20.26   99.99   7.20E-17   5.63E-17
ATLAS20zst   SN2020tcw   59159.350   UVM2   20.49   99.99   9.17E-17   4.55E-17
ATLAS20zst   SN2020tcw   59162.549   UVM2   20.27   99.99   -2.04E-17   5.59E-17
ATLAS20zst   SN2020tcw   59163.807   UVM2   20.42   99.99   7.69E-17   4.86E-17
ATLAS20zst   SN2020tcw   59166.185   UVM2   20.00   99.99   9.68E-17   7.18E-17
ATLAS20zst   SN2020tcw   59167.457   UVM2   20.47   99.99   4.38E-17   4.67E-17
ATLAS20zst   SN2020tcw   59170.103   UVM2   20.31   99.99   3.92E-17   5.38E-17
ATLAS20zst   SN2020tcw   59174.219   UVM2   20.27   99.99   2.14E-17   5.61E-17
ATLAS20zst   SN2020tcw   59181.071   UVM2   20.44   99.99   4.20E-18   4.77E-17
ATLAS20zst   SN2020tcw   59187.709   UVM2   20.37   99.99   5.30E-17   5.10E-17
ATLAS20zst   SN2020tcw   59195.944   UVM2   20.35   99.99   1.70E-17   5.21E-17
ATLAS20zst   SN2020tcw   59138.847   UVW2   20.05   99.99   2.44E-16   8.19E-17
ATLAS20zst   SN2020tcw   59139.238   UVW2   20.13   99.99   1.68E-16   7.64E-17
ATLAS20zst   SN2020tcw   59141.165   UVW2   20.09   0.31   2.36E-16   6.80E-17
ATLAS20zst   SN2020tcw   59142.025   UVW2   20.08   99.99   1.33E-16   7.99E-17
ATLAS20zst   SN2020tcw   59146.955   UVW2   20.06   99.99   7.90E-17   8.12E-17
ATLAS20zst   SN2020tcw   59150.662   UVW2   20.11   99.99   3.53E-17   7.74E-17
ATLAS20zst   SN2020tcw   59154.853   UVW2   20.14   99.99   7.26E-17   7.51E-17
ATLAS20zst   SN2020tcw   59155.507   UVW2   20.35   99.99   2.93E-17   6.22E-17
ATLAS20zst   SN2020tcw   59158.683   UVW2   20.22   99.99   -4.94E-17   7.02E-17
ATLAS20zst   SN2020tcw   59159.347   UVW2   20.39   99.99   -1.69E-17   5.97E-17
ATLAS20zst   SN2020tcw   59162.546   UVW2   20.22   99.99   5.75E-18   7.00E-17
ATLAS20zst   SN2020tcw   59167.450   UVW2   20.40   99.99   -2.25E-17   5.94E-17
ATLAS20zst   SN2020tcw   59170.101   UVW2   20.18   99.99   -2.25E-17   7.24E-17
ATLAS20zst   SN2020tcw   59174.216   UVW2   20.18   99.99   -1.69E-17   7.29E-17
ATLAS20zst   SN2020tcw   59181.066   UVW2   20.41   99.99   -9.98E-17   5.87E-17
ATLAS20zst   SN2020tcw   59187.706   UVW2   20.27   99.99   2.93E-17   6.69E-17
ATLAS20zst   SN2020tcw   59195.940   UVW2   20.32   99.99   -7.52E-17   6.41E-17
DES15S2nr   ---   57922.084   V   17.50   99.99   4.73E-17   1.24E-16
DES15S2nr   ---   57925.935   V   17.73   99.99   -1.73E-18   9.93E-17
DES15S2nr   ---   57926.144   V   17.37   99.99   -5.70E-17   1.38E-16
DES15S2nr   ---   57290.137   U   20.54   99.99   3.62E-17   1.83E-17
DES15S2nr   ---   57290.553   U   20.45   99.99   5.57E-17   2.00E-17
DES15S2nr   ---   57291.397   U   20.55   99.99   1.67E-17   1.81E-17
DES15S2nr   ---   57293.470   U   20.93   0.33   3.84E-17   1.15E-17
DES15S2nr   ---   57298.137   U   21.04   99.99   3.41E-17   1.16E-17
DES15S2nr   ---   57303.703   U   20.93   0.33   3.84E-17   1.15E-17
DES15S2nr   ---   57308.042   U   21.14   99.99   2.67E-17   1.05E-17
DES15S2nr   ---   57290.134   UVW1   20.70   99.99   3.43E-17   2.85E-17
DES15S2nr   ---   57290.550   UVW1   20.74   99.99   -1.69E-19   2.75E-17
DES15S2nr   ---   57291.395   UVW1   20.72   99.99   2.75E-17   2.80E-17
DES15S2nr   ---   57293.467   UVW1   21.01   99.99   3.73E-17   2.15E-17
DES15S2nr   ---   57298.136   UVW1   21.01   99.99   2.12E-17   2.15E-17
DES15S2nr   ---   57303.701   UVW1   21.03   99.99   1.16E-17   2.11E-17
DES15S2nr   ---   57308.039   UVW1   21.03   99.99   2.08E-17   2.10E-17
DES15S2nr   ---   57920.364   UVW1   20.74   99.99   -3.79E-18   2.75E-17
DES15S2nr   ---   57926.145   UVW1   19.82   99.99   3.57E-17   6.45E-17
DES15S2nr   ---   57290.141   UVM2   21.57   99.99   9.02E-18   1.69E-17
DES15S2nr   ---   57291.402   UVM2   21.50   99.99   2.74E-17   1.80E-17
DES15S2nr   ---   57293.462   UVM2   21.58   99.99   1.83E-17   1.67E-17
DES15S2nr   ---   57298.134   UVM2   21.57   99.99   1.49E-17   1.70E-17
DES15S2nr   ---   57303.698   UVM2   21.62   99.99   -6.87E-18   1.62E-17
DES15S2nr   ---   57308.036   UVM2   21.62   99.99   3.43E-18   1.61E-17
DES15S2nr   ---   57334.174   UVM2   21.15   99.99   -1.99E-17   2.49E-17
DES15S2nr   ---   57920.363   UVM2   21.35   99.99   -3.56E-18   2.07E-17
DES15S2nr   ---   57925.936   UVM2   20.74   99.99   1.76E-17   3.65E-17
DES15S2nr   ---   57290.138   UVW2   21.37   99.99   4.62E-18   2.44E-17
DES15S2nr   ---   57290.555   UVW2   21.18   99.99   4.12E-18   2.91E-17
DES15S2nr   ---   57291.399   UVW2   21.29   99.99   2.44E-17   2.62E-17
DES15S2nr   ---   57293.472   UVW2   21.90   99.99   1.40E-17   1.50E-17
DES15S2nr   ---   57298.137   UVW2   21.90   99.99   -8.26E-19   1.50E-17
DES15S2nr   ---   57303.704   UVW2   21.91   99.99   8.69E-18   1.48E-17
DES15S2nr   ---   57433.491   UVW2   22.04   99.99   -1.33E-17   1.31E-17
DES15S2nr   ---   57645.019   UVW2   22.03   99.99   -1.14E-17   1.33E-17
DES15S2nr   ---   57920.361   UVW2   21.64   99.99   -6.22E-19   1.90E-17
DES15S2nr   ---   57922.082   UVW2   20.81   99.99   2.67E-17   4.06E-17
DES15S2nr   ---   57926.143   UVW2   20.82   99.99   -2.21E-17   4.03E-17
Gaia16apd   SN2016eay   57529.695   V   16.57   0.06   8.50E-16   4.59E-17
Gaia16apd   SN2016eay   57531.688   V   17.02   0.10   5.64E-16   5.28E-17
Gaia16apd   SN2016eay   57533.135   V   16.84   0.12   6.67E-16   7.21E-17
Gaia16apd   SN2016eay   57537.462   V   16.62   0.08   8.11E-16   5.77E-17
Gaia16apd   SN2016eay   57541.454   V   16.56   0.08   8.58E-16   6.04E-17
Gaia16apd   SN2016eay   57543.311   V   16.43   0.07   9.68E-16   6.69E-17
Gaia16apd   SN2016eay   57545.238   V   16.59   0.08   8.34E-16   5.90E-17
Gaia16apd   SN2016eay   57547.316   V   16.46   0.07   9.41E-16   5.73E-17
Gaia16apd   SN2016eay   57550.562   V   16.54   0.08   8.74E-16   6.13E-17
Gaia16apd   SN2016eay   57553.281   V   16.88   0.14   6.43E-16   8.11E-17
Gaia16apd   SN2016eay   57556.876   V   16.56   0.08   8.58E-16   6.04E-17
Gaia16apd   SN2016eay   57559.326   V   16.49   0.09   9.15E-16   7.17E-17
Gaia16apd   SN2016eay   57562.122   V   16.62   0.08   8.11E-16   5.77E-17
Gaia16apd   SN2016eay   57591.226   V   17.63   0.20   3.22E-16   5.93E-17
Gaia16apd   SN2016eay   57595.027   V   17.58   0.26   3.37E-16   7.94E-17
Gaia16apd   SN2016eay   57529.690   B   16.62   0.04   1.28E-15   5.20E-17
Gaia16apd   SN2016eay   57531.683   B   16.88   0.06   1.01E-15   5.17E-17
Gaia16apd   SN2016eay   57533.133   B   16.65   0.06   1.24E-15   7.33E-17
Gaia16apd   SN2016eay   57537.459   B   16.66   0.05   1.23E-15   6.15E-17
Gaia16apd   SN2016eay   57541.448   B   16.50   0.05   1.44E-15   7.04E-17
Gaia16apd   SN2016eay   57543.308   B   16.41   0.05   1.55E-15   7.54E-17
Gaia16apd   SN2016eay   57545.236   B   16.48   0.04   1.46E-15   5.83E-17
Gaia16apd   SN2016eay   57547.314   B   16.40   0.04   1.56E-15   6.18E-17
Gaia16apd   SN2016eay   57550.557   B   16.39   0.04   1.58E-15   6.24E-17
Gaia16apd   SN2016eay   57553.277   B   16.48   0.07   1.46E-15   9.86E-17
Gaia16apd   SN2016eay   57556.869   B   16.48   0.04   1.45E-15   5.79E-17
Gaia16apd   SN2016eay   57559.322   B   16.50   0.05   1.44E-15   7.04E-17
Gaia16apd   SN2016eay   57562.118   B   16.63   0.05   1.27E-15   6.30E-17
Gaia16apd   SN2016eay   57591.223   B   18.61   0.25   2.05E-16   4.74E-17
Gaia16apd   SN2016eay   57595.024   B   18.02   0.19   3.51E-16   6.11E-17
Gaia16apd   SN2016eay   57529.689   U   16.56   0.04   2.16E-15   8.07E-17
Gaia16apd   SN2016eay   57531.682   U   16.72   0.04   1.86E-15   6.99E-17
Gaia16apd   SN2016eay   57533.133   U   16.44   0.05   2.41E-15   1.12E-16
Gaia16apd   SN2016eay   57537.459   U   16.40   0.04   2.50E-15   9.32E-17
Gaia16apd   SN2016eay   57541.447   U   16.25   0.04   2.85E-15   1.06E-16
Gaia16apd   SN2016eay   57543.307   U   16.36   0.04   2.60E-15   9.66E-17
Gaia16apd   SN2016eay   57545.235   U   16.34   0.04   2.62E-15   9.75E-17
Gaia16apd   SN2016eay   57547.313   U   16.30   0.04   2.72E-15   1.01E-16
Gaia16apd   SN2016eay   57550.556   U   16.32   0.04   2.67E-15   9.93E-17
Gaia16apd   SN2016eay   57553.277   U   16.55   0.06   2.18E-15   1.21E-16
Gaia16apd   SN2016eay   57556.868   U   16.66   0.04   1.97E-15   7.38E-17
Gaia16apd   SN2016eay   57559.322   U   16.73   0.05   1.84E-15   8.61E-17
Gaia16apd   SN2016eay   57562.117   U   17.06   0.05   1.35E-15   6.42E-17
Gaia16apd   SN2016eay   57591.222   U   18.79   0.17   2.75E-16   4.18E-17
Gaia16apd   SN2016eay   57595.023   U   18.73   0.20   2.91E-16   5.21E-17
Gaia16apd   SN2016eay   57529.687   UVW1   16.71   0.04   3.39E-15   1.26E-16
Gaia16apd   SN2016eay   57531.680   UVW1   16.87   0.05   2.92E-15   1.36E-16
Gaia16apd   SN2016eay   57533.132   UVW1   16.71   0.05   3.39E-15   1.58E-16
Gaia16apd   SN2016eay   57537.458   UVW1   16.71   0.04   3.39E-15   1.26E-16
Gaia16apd   SN2016eay   57541.443   UVW1   16.72   0.04   3.36E-15   1.25E-16
Gaia16apd   SN2016eay   57543.306   UVW1   16.78   0.05   3.18E-15   1.48E-16
Gaia16apd   SN2016eay   57545.234   UVW1   17.02   0.05   2.54E-15   1.19E-16
Gaia16apd   SN2016eay   57547.312   UVW1   17.00   0.04   2.59E-15   9.70E-17
Gaia16apd   SN2016eay   57550.553   UVW1   17.01   0.04   2.56E-15   9.61E-17
Gaia16apd   SN2016eay   57556.865   UVW1   17.52   0.06   1.61E-15   9.10E-17
Gaia16apd   SN2016eay   57559.320   UVW1   17.66   0.06   1.41E-15   8.02E-17
Gaia16apd   SN2016eay   57562.115   UVW1   17.73   0.07   1.32E-15   8.76E-17
Gaia16apd   SN2016eay   57591.220   UVW1   20.37   0.25   1.16E-16   2.62E-17
Gaia16apd   SN2016eay   57595.021   UVW1   20.22   0.29   1.34E-16   3.61E-17
Gaia16apd   SN2016eay   57529.696   UVM2   16.79   0.05   4.16E-15   1.93E-16
Gaia16apd   SN2016eay   57531.689   UVM2   16.85   0.04   3.93E-15   1.46E-16
Gaia16apd   SN2016eay   57533.135   UVM2   17.79   0.05   1.65E-15   7.78E-17
Gaia16apd   SN2016eay   57537.462   UVM2   16.92   0.04   3.68E-15   1.37E-16
Gaia16apd   SN2016eay   57541.455   UVM2   16.95   0.04   3.58E-15   1.33E-16
Gaia16apd   SN2016eay   57543.312   UVM2   17.07   0.05   3.20E-15   1.49E-16
Gaia16apd   SN2016eay   57545.239   UVM2   17.21   0.04   2.81E-15   1.05E-16
Gaia16apd   SN2016eay   57547.317   UVM2   17.23   0.04   2.76E-15   1.03E-16
Gaia16apd   SN2016eay   57550.563   UVM2   17.36   0.04   2.45E-15   9.15E-17
Gaia16apd   SN2016eay   57553.282   UVM2   19.00   0.10   5.42E-16   4.87E-17
Gaia16apd   SN2016eay   57556.877   UVM2   17.76   0.05   1.70E-15   8.00E-17
Gaia16apd   SN2016eay   57559.327   UVM2   18.17   0.05   1.16E-15   5.57E-17
Gaia16apd   SN2016eay   57562.123   UVM2   18.17   0.06   1.16E-15   6.66E-17
Gaia16apd   SN2016eay   57591.227   UVM2   21.05   0.24   8.19E-17   1.78E-17
Gaia16apd   SN2016eay   57595.027   UVM2   21.14   99.99   6.10E-17   2.51E-17
Gaia16apd   SN2016eay   57529.691   UVW2   17.23   0.04   3.29E-15   1.23E-16
Gaia16apd   SN2016eay   57531.684   UVW2   17.36   0.04   2.92E-15   1.09E-16
Gaia16apd   SN2016eay   57533.133   UVW2   17.49   0.05   2.61E-15   1.22E-16
Gaia16apd   SN2016eay   57533.150   UVW2   17.25   0.05   3.23E-15   1.51E-16
Gaia16apd   SN2016eay   57537.460   UVW2   17.38   0.04   2.89E-15   1.08E-16
Gaia16apd   SN2016eay   57541.449   UVW2   17.47   0.04   2.65E-15   9.97E-17
Gaia16apd   SN2016eay   57543.309   UVW2   17.52   0.05   2.53E-15   1.19E-16
Gaia16apd   SN2016eay   57545.236   UVW2   17.73   0.04   2.08E-15   7.87E-17
Gaia16apd   SN2016eay   57547.314   UVW2   17.67   0.05   2.20E-15   1.04E-16
Gaia16apd   SN2016eay   57550.558   UVW2   17.79   0.05   1.97E-15   9.29E-17
Gaia16apd   SN2016eay   57556.870   UVW2   18.20   0.06   1.34E-15   7.74E-17
Gaia16apd   SN2016eay   57559.323   UVW2   18.36   0.06   1.16E-15   6.76E-17
Gaia16apd   SN2016eay   57562.119   UVW2   18.79   0.07   7.84E-16   4.69E-17
Gaia16apd   SN2016eay   57591.223   UVW2   21.00   0.23   1.03E-16   2.19E-17
Gaia16apd   SN2016eay   57595.024   UVW2   20.99   0.34   1.04E-16   3.23E-17
Gaia17biu   SN2017egm   57906.296   V   15.77   0.09   1.78E-15   1.46E-16
Gaia17biu   SN2017egm   57908.157   V   15.64   0.08   2.01E-15   1.54E-16
Gaia17biu   SN2017egm   57914.531   V   15.39   0.09   2.54E-15   2.09E-16
Gaia17biu   SN2017egm   57915.930   V   15.11   0.07   3.27E-15   1.97E-16
Gaia17biu   SN2017egm   57919.054   V   15.02   0.06   3.56E-15   2.07E-16
Gaia17biu   SN2017egm   57920.175   V   14.87   0.06   4.07E-15   2.25E-16
Gaia17biu   SN2017egm   57922.042   V   14.79   0.06   4.40E-15   2.36E-16
Gaia17biu   SN2017egm   57924.037   V   14.76   0.04   4.52E-15   1.85E-16
Gaia17biu   SN2017egm   57926.685   V   14.72   0.06   4.69E-15   2.47E-16
Gaia17biu   SN2017egm   57928.682   V   14.79   0.06   4.40E-15   2.36E-16
Gaia17biu   SN2017egm   57932.464   V   14.86   0.06   4.12E-15   2.26E-16
Gaia17biu   SN2017egm   57934.523   V   14.85   0.06   4.18E-15   2.28E-16
Gaia17biu   SN2017egm   57937.382   V   14.93   0.06   3.86E-15   2.17E-16
Gaia17biu   SN2017egm   57938.113   V   14.85   0.06   4.18E-15   2.28E-16
Gaia17biu   SN2017egm   58031.049   V   16.61   0.15   8.19E-16   1.16E-16
Gaia17biu   SN2017egm   58058.881   V   16.93   0.23   6.12E-16   1.28E-16
Gaia17biu   SN2017egm   58096.262   V   17.89   99.99   2.46E-16   8.61E-17
Gaia17biu   SN2017egm   58130.348   V   17.45   0.25   3.81E-16   8.85E-17
Gaia17biu   SN2017egm   57906.291   B   15.61   0.07   3.25E-15   1.95E-16
Gaia17biu   SN2017egm   57908.155   B   15.43   0.06   3.84E-15   2.15E-16
Gaia17biu   SN2017egm   57914.528   B   15.09   0.06   5.22E-15   2.64E-16
Gaia17biu   SN2017egm   57915.923   B   14.97   0.05   5.83E-15   2.86E-16
Gaia17biu   SN2017egm   57919.052   B   14.81   0.05   6.79E-15   3.20E-16
Gaia17biu   SN2017egm   57920.172   B   14.76   0.05   7.11E-15   3.32E-16
Gaia17biu   SN2017egm   57922.039   B   14.63   0.05   7.97E-15   3.62E-16
Gaia17biu   SN2017egm   57924.035   B   14.59   0.05   8.33E-15   3.76E-16
Gaia17biu   SN2017egm   57926.682   B   14.65   0.05   7.88E-15   3.59E-16
Gaia17biu   SN2017egm   57928.676   B   14.67   0.05   7.70E-15   3.53E-16
Gaia17biu   SN2017egm   57932.462   B   14.76   0.05   7.11E-15   3.32E-16
Gaia17biu   SN2017egm   57934.519   B   14.81   0.05   6.79E-15   3.20E-16
Gaia17biu   SN2017egm   57937.376   B   14.83   0.05   6.63E-15   3.14E-16
Gaia17biu   SN2017egm   57938.111   B   14.81   0.05   6.79E-15   3.20E-16
Gaia17biu   SN2017egm   58031.043   B   17.29   0.17   6.89E-16   1.10E-16
Gaia17biu   SN2017egm   58058.875   B   17.52   0.21   5.58E-16   1.06E-16
Gaia17biu   SN2017egm   58096.270   B   17.90   0.24   3.94E-16   8.73E-17
Gaia17biu   SN2017egm   58130.354   B   17.90   0.24   3.94E-16   8.73E-17
Gaia17biu   SN2017egm   57906.291   U   15.45   0.05   5.98E-15   2.73E-16
Gaia17biu   SN2017egm   57908.155   U   15.35   0.05   6.54E-15   2.93E-16
Gaia17biu   SN2017egm   57912.069   U   15.14   0.05   7.96E-15   3.44E-16
Gaia17biu   SN2017egm   57912.401   U   15.13   0.05   8.05E-15   3.48E-16
Gaia17biu   SN2017egm   57912.741   U   15.04   0.05   8.67E-15   3.70E-16
Gaia17biu   SN2017egm   57914.527   U   14.90   0.05   9.95E-15   4.17E-16
Gaia17biu   SN2017egm   57915.922   U   14.83   0.04   1.06E-14   4.40E-16
Gaia17biu   SN2017egm   57919.051   U   14.61   0.04   1.30E-14   5.28E-16
Gaia17biu   SN2017egm   57920.172   U   14.54   0.04   1.38E-14   5.58E-16
Gaia17biu   SN2017egm   57922.038   U   14.42   0.04   1.54E-14   6.17E-16
Gaia17biu   SN2017egm   57924.035   U   14.40   0.04   1.57E-14   6.28E-16
Gaia17biu   SN2017egm   57926.681   U   14.42   0.04   1.54E-14   6.17E-16
Gaia17biu   SN2017egm   57928.675   U   14.53   0.04   1.39E-14   5.63E-16
Gaia17biu   SN2017egm   57932.462   U   14.60   0.04   1.31E-14   5.33E-16
Gaia17biu   SN2017egm   57934.518   U   14.67   0.04   1.22E-14   5.00E-16
Gaia17biu   SN2017egm   57937.375   U   14.76   0.04   1.13E-14   4.65E-16
Gaia17biu   SN2017egm   57938.110   U   14.79   0.04   1.09E-14   4.52E-16
Gaia17biu   SN2017egm   58026.336   U   17.75   0.14   7.21E-16   8.98E-17
Gaia17biu   SN2017egm   58030.991   U   17.93   0.18   6.11E-16   1.02E-16
Gaia17biu   SN2017egm   58031.042   U   18.02   0.17   5.58E-16   8.48E-17
Gaia17biu   SN2017egm   58036.296   U   18.17   0.18   4.89E-16   8.28E-17
Gaia17biu   SN2017egm   58041.082   U   18.32   0.21   4.24E-16   8.08E-17
Gaia17biu   SN2017egm   58046.055   U   18.24   0.20   4.56E-16   8.18E-17
Gaia17biu   SN2017egm   58051.173   U   18.24   0.20   4.56E-16   8.18E-17
Gaia17biu   SN2017egm   58055.089   U   18.55   0.25   3.45E-16   7.85E-17
Gaia17biu   SN2017egm   58058.874   U   19.03   99.99   1.83E-16   7.40E-17
Gaia17biu   SN2017egm   58083.004   U   19.09   99.99   1.23E-17   6.94E-17
Gaia17biu   SN2017egm   58096.266   U   19.08   99.99   3.73E-17   7.00E-17
Gaia17biu   SN2017egm   57906.288   UVW1   15.53   0.05   1.00E-14   4.20E-16
Gaia17biu   SN2017egm   57908.154   UVW1   15.50   0.05   1.03E-14   4.32E-16
Gaia17biu   SN2017egm   57914.525   UVW1   15.15   0.04   1.42E-14   5.73E-16
Gaia17biu   SN2017egm   57915.919   UVW1   15.11   0.04   1.48E-14   5.94E-16
Gaia17biu   SN2017egm   57919.050   UVW1   14.94   0.04   1.73E-14   6.88E-16
Gaia17biu   SN2017egm   57920.170   UVW1   14.82   0.04   1.93E-14   7.61E-16
Gaia17biu   SN2017egm   57922.037   UVW1   14.74   0.04   2.07E-14   8.11E-16
Gaia17biu   SN2017egm   57924.034   UVW1   14.79   0.04   1.99E-14   7.82E-16
Gaia17biu   SN2017egm   57926.679   UVW1   14.88   0.04   1.82E-14   7.20E-16
Gaia17biu   SN2017egm   57928.672   UVW1   15.03   0.04   1.58E-14   6.34E-16
Gaia17biu   SN2017egm   57932.461   UVW1   15.30   0.04   1.24E-14   5.09E-16
Gaia17biu   SN2017egm   57934.516   UVW1   15.43   0.04   1.10E-14   4.56E-16
Gaia17biu   SN2017egm   57937.372   UVW1   15.57   0.05   9.69E-15   4.09E-16
Gaia17biu   SN2017egm   57938.109   UVW1   15.63   0.05   9.10E-15   3.87E-16
Gaia17biu   SN2017egm   58026.275   UVW1   19.45   99.99   2.61E-16   9.00E-17
Gaia17biu   SN2017egm   58030.989   UVW1   19.11   0.32   3.70E-16   1.08E-16
Gaia17biu   SN2017egm   58031.039   UVW1   19.47   99.99   2.32E-16   8.89E-17
Gaia17biu   SN2017egm   58036.293   UVW1   19.50   99.99   1.60E-16   8.62E-17
Gaia17biu   SN2017egm   58041.078   UVW1   19.51   99.99   1.46E-16   8.56E-17
Gaia17biu   SN2017egm   58046.054   UVW1   19.48   99.99   2.03E-16   8.78E-17
Gaia17biu   SN2017egm   58051.169   UVW1   19.65   99.99   1.46E-16   7.48E-17
Gaia17biu   SN2017egm   58055.088   UVW1   19.47   99.99   2.17E-16   8.83E-17
Gaia17biu   SN2017egm   58058.872   UVW1   19.53   99.99   9.10E-17   8.36E-17
Gaia17biu   SN2017egm   58083.003   UVW1   19.71   99.99   1.26E-17   7.13E-17
Gaia17biu   SN2017egm   57906.297   UVM2   15.58   0.04   1.27E-14   5.22E-16
Gaia17biu   SN2017egm   57908.157   UVM2   15.58   0.04   1.27E-14   5.22E-16
Gaia17biu   SN2017egm   57914.531   UVM2   15.24   0.04   1.73E-14   6.93E-16
Gaia17biu   SN2017egm   57915.931   UVM2   15.25   0.04   1.72E-14   6.87E-16
Gaia17biu   SN2017egm   57919.055   UVM2   15.15   0.04   1.88E-14   7.46E-16
Gaia17biu   SN2017egm   57920.176   UVM2   15.02   0.04   2.11E-14   8.33E-16
Gaia17biu   SN2017egm   57922.042   UVM2   14.96   0.04   2.24E-14   8.80E-16
Gaia17biu   SN2017egm   57924.038   UVM2   15.07   0.04   2.01E-14   7.96E-16
Gaia17biu   SN2017egm   57926.686   UVM2   15.20   0.04   1.79E-14   7.13E-16
Gaia17biu   SN2017egm   57928.683   UVM2   15.37   0.04   1.53E-14   6.21E-16
Gaia17biu   SN2017egm   57932.464   UVM2   15.75   0.05   1.08E-14   4.56E-16
Gaia17biu   SN2017egm   57934.524   UVM2   15.92   0.05   9.23E-15   3.98E-16
Gaia17biu   SN2017egm   57937.383   UVM2   16.12   0.05   7.67E-15   3.41E-16
Gaia17biu   SN2017egm   57938.113   UVM2   16.17   0.05   7.34E-15   3.29E-16
Gaia17biu   SN2017egm   58026.269   UVM2   19.70   99.99   1.61E-16   9.46E-17
Gaia17biu   SN2017egm   58030.985   UVM2   19.50   99.99   4.23E-17   1.14E-16
Gaia17biu   SN2017egm   58031.050   UVM2   19.85   99.99   1.46E-16   8.22E-17
Gaia17biu   SN2017egm   58036.288   UVM2   19.79   99.99   -5.46E-17   8.68E-17
Gaia17biu   SN2017egm   58041.073   UVM2   19.78   99.99   -2.76E-17   8.77E-17
Gaia17biu   SN2017egm   58046.053   UVM2   19.58   99.99   1.31E-16   1.06E-16
Gaia17biu   SN2017egm   58051.164   UVM2   19.69   99.99   1.76E-16   9.52E-17
Gaia17biu   SN2017egm   58055.087   UVM2   19.71   99.99   1.31E-16   9.34E-17
Gaia17biu   SN2017egm   58058.882   UVM2   19.78   99.99   -2.76E-17   8.77E-17
Gaia17biu   SN2017egm   58083.002   UVM2   19.76   99.99   1.40E-17   8.92E-17
Gaia17biu   SN2017egm   57906.292   UVW2   15.85   0.05   1.18E-14   5.01E-16
Gaia17biu   SN2017egm   57908.156   UVW2   15.87   0.05   1.16E-14   4.93E-16
Gaia17biu   SN2017egm   57914.528   UVW2   15.59   0.04   1.50E-14   6.18E-16
Gaia17biu   SN2017egm   57915.924   UVW2   15.56   0.04   1.53E-14   6.29E-16
Gaia17biu   SN2017egm   57919.052   UVW2   15.51   0.04   1.61E-14   6.59E-16
Gaia17biu   SN2017egm   57920.173   UVW2   15.38   0.04   1.82E-14   7.35E-16
Gaia17biu   SN2017egm   57922.039   UVW2   15.38   0.04   1.82E-14   7.35E-16
Gaia17biu   SN2017egm   57924.036   UVW2   15.49   0.04   1.65E-14   6.71E-16
Gaia17biu   SN2017egm   57925.620   UVW2   15.59   0.04   1.50E-14   6.18E-16
Gaia17biu   SN2017egm   57925.634   UVW2   15.70   0.04   1.35E-14   5.64E-16
Gaia17biu   SN2017egm   57926.682   UVW2   15.65   0.04   1.41E-14   5.85E-16
Gaia17biu   SN2017egm   57928.677   UVW2   15.85   0.05   1.18E-14   5.01E-16
Gaia17biu   SN2017egm   57932.463   UVW2   16.19   0.05   8.64E-15   3.86E-16
Gaia17biu   SN2017egm   57934.520   UVW2   16.34   0.05   7.47E-15   3.44E-16
Gaia17biu   SN2017egm   57937.377   UVW2   16.46   0.05   6.74E-15   3.17E-16
Gaia17biu   SN2017egm   57938.111   UVW2   16.53   0.05   6.28E-15   3.01E-16
Gaia17biu   SN2017egm   58026.337   UVW2   19.81   99.99   1.61E-17   1.03E-16
Gaia17biu   SN2017egm   58030.993   UVW2   19.78   99.99   8.19E-17   1.05E-16
Gaia17biu   SN2017egm   58031.044   UVW2   19.78   99.99   8.19E-17   1.05E-16
Gaia17biu   SN2017egm   58036.298   UVW2   19.94   99.99   1.61E-17   9.06E-17
Gaia17biu   SN2017egm   58041.084   UVW2   19.98   99.99   -1.24E-16   8.71E-17
Gaia17biu   SN2017egm   58046.055   UVW2   19.78   99.99   8.19E-17   1.05E-16
Gaia17biu   SN2017egm   58051.175   UVW2   19.93   99.99   6.52E-17   9.19E-17
Gaia17biu   SN2017egm   58055.090   UVW2   19.93   99.99   6.52E-17   9.19E-17
Gaia17biu   SN2017egm   58058.876   UVW2   19.82   99.99   -1.59E-17   1.01E-16
Gaia17biu   SN2017egm   58083.005   UVW2   19.96   99.99   -4.74E-17   8.90E-17
Gaia17cbp   SN2017gci   57989.658   V   16.86   0.12   6.53E-16   7.27E-17
Gaia17cbp   SN2017gci   57998.159   V   16.85   0.17   6.59E-16   1.04E-16
Gaia17cbp   SN2017gci   58001.409   V   16.92   0.11   6.18E-16   6.31E-17
Gaia17cbp   SN2017gci   57989.656   B   16.72   0.06   1.16E-15   6.44E-17
Gaia17cbp   SN2017gci   57998.157   B   16.84   0.10   1.04E-15   9.60E-17
Gaia17cbp   SN2017gci   58001.406   B   16.92   0.07   9.68E-16   6.25E-17
Gaia17cbp   SN2017gci   57989.656   U   16.89   0.06   1.59E-15   8.78E-17
Gaia17cbp   SN2017gci   57998.157   U   17.16   0.09   1.24E-15   1.03E-16
Gaia17cbp   SN2017gci   58001.405   U   17.32   0.07   1.06E-15   6.83E-17
Gaia17cbp   SN2017gci   57989.654   UVW1   18.14   0.08   9.01E-16   6.61E-17
Gaia17cbp   SN2017gci   57992.786   UVW1   18.17   99.99   6.40E-16   2.94E-16
Gaia17cbp   SN2017gci   57998.155   UVW1   18.47   0.13   6.71E-16   8.00E-17
Gaia17cbp   SN2017gci   58001.404   UVW1   18.90   0.11   4.51E-16   4.56E-17
Gaia17cbp   SN2017gci   57986.669   UVM2   18.41   0.06   9.34E-16   5.15E-17
Gaia17cbp   SN2017gci   57989.659   UVM2   18.78   0.08   6.64E-16   4.88E-17
Gaia17cbp   SN2017gci   57992.787   UVM2   19.12   0.33   4.86E-16   1.47E-16
Gaia17cbp   SN2017gci   57998.160   UVM2   19.26   0.20   4.27E-16   7.84E-17
Gaia17cbp   SN2017gci   58001.410   UVM2   19.69   0.15   2.87E-16   3.96E-17
Gaia17cbp   SN2017gci   57986.001   UVW2   18.52   0.08   1.01E-15   7.41E-17
Gaia17cbp   SN2017gci   57989.657   UVW2   18.98   0.10   6.61E-16   6.06E-17
Gaia17cbp   SN2017gci   57992.787   UVW2   19.02   99.99   1.40E-16   2.12E-16
Gaia17cbp   SN2017gci   57998.157   UVW2   19.38   0.18   4.57E-16   7.55E-17
Gaia17cbp   SN2017gci   58001.406   UVW2   19.49   0.13   4.13E-16   4.93E-17
Gaia18beg   SN2018bgv   58260.203   V   16.76   0.08   7.15E-16   5.02E-17
Gaia18beg   SN2018bgv   58263.125   V   17.29   0.12   4.39E-16   4.89E-17
Gaia18beg   SN2018bgv   58266.114   V   17.43   0.14   3.87E-16   4.87E-17
Gaia18beg   SN2018bgv   58272.089   V   18.17   99.99   1.80E-16   6.67E-17
Gaia18beg   SN2018bgv   58275.886   V   17.98   0.20   2.33E-16   4.38E-17
Gaia18beg   SN2018bgv   58278.669   V   18.67   99.99   1.10E-16   4.19E-17
Gaia18beg   SN2018bgv   58281.521   V   18.63   99.99   9.19E-17   4.35E-17
Gaia18beg   SN2018bgv   58284.046   V   18.69   99.99   9.76E-17   4.12E-17
Gaia18beg   SN2018bgv   58291.884   V   18.69   99.99   7.38E-17   4.12E-17
Gaia18beg   SN2018bgv   58296.659   V   18.44   99.99   4.96E-17   5.19E-17
Gaia18beg   SN2018bgv   58301.365   V   18.56   99.99   8.00E-17   4.64E-17
Gaia18beg   SN2018bgv   58306.616   V   18.47   99.99   -9.33E-18   5.06E-17
Gaia18beg   SN2018bgv   58311.404   V   18.21   99.99   9.33E-17   6.42E-17
Gaia18beg   SN2018bgv   58316.191   V   18.43   99.99   -1.94E-17   5.21E-17
Gaia18beg   SN2018bgv   58432.611   V   18.84   99.99   -2.73E-17   3.57E-17
Gaia18beg   SN2018bgv   58758.454   V   18.49   99.99   -2.53E-17   4.96E-17
Gaia18beg   SN2018bgv   58762.441   V   18.23   99.99   -2.98E-17   6.26E-17
Gaia18beg   SN2018bgv   58767.817   V   18.25   99.99   3.48E-17   6.15E-17
Gaia18beg   SN2018bgv   58771.730   V   18.11   99.99   5.06E-17   7.01E-17
Gaia18beg   SN2018bgv   58260.198   B   16.85   0.06   1.03E-15   5.36E-17
Gaia18beg   SN2018bgv   58263.120   B   17.27   0.07   7.01E-16   4.60E-17
Gaia18beg   SN2018bgv   58266.110   B   17.57   0.09   5.33E-16   4.26E-17
Gaia18beg   SN2018bgv   58272.086   B   17.88   0.17   4.01E-16   6.26E-17
Gaia18beg   SN2018bgv   58275.882   B   18.65   0.18   1.97E-16   3.22E-17
Gaia18beg   SN2018bgv   58278.664   B   19.15   0.28   1.25E-16   3.20E-17
Gaia18beg   SN2018bgv   58281.516   B   19.32   99.99   8.08E-17   3.57E-17
Gaia18beg   SN2018bgv   58284.040   B   19.39   99.99   7.55E-17   3.37E-17
Gaia18beg   SN2018bgv   58291.877   B   19.42   99.99   7.55E-17   3.27E-17
Gaia18beg   SN2018bgv   58296.653   B   19.08   99.99   9.47E-17   4.47E-17
Gaia18beg   SN2018bgv   58301.364   B   19.39   99.99   1.65E-17   3.36E-17
Gaia18beg   SN2018bgv   58306.612   B   19.18   99.99   1.36E-17   4.06E-17
Gaia18beg   SN2018bgv   58311.399   B   18.91   99.99   6.56E-17   5.21E-17
Gaia18beg   SN2018bgv   58316.189   B   19.13   99.99   -7.69E-18   4.27E-17
Gaia18beg   SN2018bgv   58432.605   B   19.67   99.99   2.18E-17   2.59E-17
Gaia18beg   SN2018bgv   58758.449   B   19.26   99.99   -3.61E-17   3.77E-17
Gaia18beg   SN2018bgv   58762.437   B   19.17   99.99   -3.56E-17   4.12E-17
Gaia18beg   SN2018bgv   58767.813   B   19.04   99.99   3.91E-17   4.63E-17
Gaia18beg   SN2018bgv   58771.727   B   19.05   99.99   6.68E-17   4.59E-17
Gaia18beg   SN2018bgv   58260.197   U   16.92   0.05   1.54E-15   7.47E-17
Gaia18beg   SN2018bgv   58263.119   U   17.36   0.06   1.03E-15   5.19E-17
Gaia18beg   SN2018bgv   58266.109   U   17.82   0.07   6.76E-16   4.28E-17
Gaia18beg   SN2018bgv   58272.085   U   19.10   0.25   2.07E-16   4.77E-17
Gaia18beg   SN2018bgv   58275.881   U   19.45   0.20   1.49E-16   2.67E-17
Gaia18beg   SN2018bgv   58278.663   U   20.07   0.32   8.44E-17   2.50E-17
Gaia18beg   SN2018bgv   58281.515   U   20.11   99.99   3.55E-18   2.73E-17
Gaia18beg   SN2018bgv   58284.038   U   20.09   99.99   5.81E-17   2.77E-17
Gaia18beg   SN2018bgv   58291.875   U   20.16   99.99   4.46E-17   2.61E-17
Gaia18beg   SN2018bgv   58296.652   U   19.84   99.99   -7.73E-18   3.50E-17
Gaia18beg   SN2018bgv   58301.363   U   20.14   99.99   1.20E-17   2.66E-17
Gaia18beg   SN2018bgv   58306.611   U   19.90   99.99   9.04E-18   3.32E-17
Gaia18beg   SN2018bgv   58311.399   U   19.72   99.99   -9.78E-18   3.88E-17
Gaia18beg   SN2018bgv   58316.188   U   19.88   99.99   -1.17E-17   3.35E-17
Gaia18beg   SN2018bgv   58432.603   U   20.46   99.99   -3.11E-17   1.96E-17
Gaia18beg   SN2018bgv   58758.448   U   19.99   99.99   -8.15E-18   3.03E-17
Gaia18beg   SN2018bgv   58762.437   U   19.86   99.99   2.30E-17   3.41E-17
Gaia18beg   SN2018bgv   58767.812   U   19.78   99.99   2.17E-17   3.68E-17
Gaia18beg   SN2018bgv   58771.726   U   19.99   99.99   -2.18E-17   3.04E-17
Gaia18beg   SN2018bgv   58260.195   UVW1   17.94   0.07   1.09E-15   6.73E-17
Gaia18beg   SN2018bgv   58263.117   UVW1   18.43   0.08   6.95E-16   5.32E-17
Gaia18beg   SN2018bgv   58266.107   UVW1   19.47   0.15   2.66E-16   3.68E-17
Gaia18beg   SN2018bgv   58272.036   UVW1   20.42   99.99   6.67E-17   3.70E-17
Gaia18beg   SN2018bgv   58275.879   UVW1   20.77   99.99   3.34E-17   2.67E-17
Gaia18beg   SN2018bgv   58278.660   UVW1   20.97   99.99   -5.09E-17   2.23E-17
Gaia18beg   SN2018bgv   58281.513   UVW1   20.82   99.99   -2.58E-17   2.55E-17
Gaia18beg   SN2018bgv   58284.036   UVW1   20.83   99.99   -1.78E-17   2.54E-17
Gaia18beg   SN2018bgv   58291.872   UVW1   20.71   99.99   -2.15E-17   2.83E-17
Gaia18beg   SN2018bgv   58296.649   UVW1   20.72   99.99   -1.78E-17   2.80E-17
Gaia18beg   SN2018bgv   58301.362   UVW1   20.90   99.99   -1.31E-17   2.38E-17
Gaia18beg   SN2018bgv   58306.609   UVW1   20.68   99.99   1.29E-17   2.92E-17
Gaia18beg   SN2018bgv   58311.396   UVW1   20.70   99.99   -9.74E-18   2.85E-17
Gaia18beg   SN2018bgv   58316.187   UVW1   20.86   99.99   -2.15E-17   2.47E-17
Gaia18beg   SN2018bgv   58432.600   UVW1   21.17   99.99   -2.08E-17   1.85E-17
Gaia18beg   SN2018bgv   58758.447   UVW1   20.57   99.99   9.76E-18   3.21E-17
Gaia18beg   SN2018bgv   58762.435   UVW1   20.58   99.99   -2.44E-17   3.18E-17
Gaia18beg   SN2018bgv   58767.810   UVW1   20.54   99.99   -6.31E-18   3.31E-17
Gaia18beg   SN2018bgv   58771.725   UVW1   20.48   99.99   2.74E-17   3.51E-17
Gaia18beg   SN2018bgv   58260.204   UVM2   18.46   0.08   8.86E-16   6.29E-17
Gaia18beg   SN2018bgv   58263.126   UVM2   19.25   0.10   4.31E-16   3.91E-17
Gaia18beg   SN2018bgv   58266.115   UVM2   19.99   0.17   2.18E-16   3.44E-17
Gaia18beg   SN2018bgv   58272.089   UVM2   20.82   99.99   1.52E-17   3.36E-17
Gaia18beg   SN2018bgv   58275.887   UVM2   21.32   99.99   1.21E-17   2.13E-17
Gaia18beg   SN2018bgv   58278.671   UVM2   21.21   99.99   1.06E-17   2.35E-17
Gaia18beg   SN2018bgv   58281.522   UVM2   21.20   99.99   1.85E-17   2.37E-17
Gaia18beg   SN2018bgv   58284.047   UVM2   21.16   99.99   3.76E-17   2.47E-17
Gaia18beg   SN2018bgv   58291.886   UVM2   21.28   99.99   1.68E-17   2.21E-17
Gaia18beg   SN2018bgv   58296.660   UVM2   21.33   99.99   4.07E-17   2.10E-17
Gaia18beg   SN2018bgv   58301.366   UVM2   21.55   99.99   1.06E-17   1.73E-17
Gaia18beg   SN2018bgv   58306.617   UVM2   21.53   99.99   2.71E-17   1.76E-17
Gaia18beg   SN2018bgv   58311.404   UVM2   21.40   99.99   2.90E-17   1.97E-17
Gaia18beg   SN2018bgv   58316.192   UVM2   21.50   99.99   1.36E-17   1.81E-17
Gaia18beg   SN2018bgv   58432.612   UVM2   21.63   99.99   2.90E-17   1.60E-17
Gaia18beg   SN2018bgv   58758.455   UVM2   21.16   99.99   -2.38E-17   2.47E-17
Gaia18beg   SN2018bgv   58762.442   UVM2   20.94   99.99   1.36E-17   3.03E-17
Gaia18beg   SN2018bgv   58767.818   UVM2   20.86   99.99   3.66E-17   3.25E-17
Gaia18beg   SN2018bgv   58771.731   UVM2   20.96   99.99   -3.83E-18   2.97E-17
Gaia18beg   SN2018bgv   58260.199   UVW2   18.89   0.07   7.14E-16   4.55E-17
Gaia18beg   SN2018bgv   58263.121   UVW2   19.67   0.09   3.50E-16   3.03E-17
Gaia18beg   SN2018bgv   58266.110   UVW2   20.62   0.20   1.45E-16   2.60E-17
Gaia18beg   SN2018bgv   58272.087   UVW2   21.17   99.99   5.68E-18   2.91E-17
Gaia18beg   SN2018bgv   58275.883   UVW2   21.17   0.26   8.80E-17   2.11E-17
Gaia18beg   SN2018bgv   58278.665   UVW2   21.53   99.99   6.15E-17   2.11E-17
Gaia18beg   SN2018bgv   58281.517   UVW2   21.51   99.99   3.68E-17   2.14E-17
Gaia18beg   SN2018bgv   58284.041   UVW2   21.60   99.99   1.54E-17   1.96E-17
Gaia18beg   SN2018bgv   58291.878   UVW2   21.60   99.99   1.54E-17   1.96E-17
Gaia18beg   SN2018bgv   58296.654   UVW2   21.36   99.99   5.24E-17   2.44E-17
Gaia18beg   SN2018bgv   58301.364   UVW2   21.66   99.99   1.26E-17   1.85E-17
Gaia18beg   SN2018bgv   58306.612   UVW2   21.67   99.99   -1.17E-17   1.84E-17
Gaia18beg   SN2018bgv   58311.400   UVW2   21.43   99.99   2.82E-17   2.30E-17
Gaia18beg   SN2018bgv   58316.189   UVW2   21.57   99.99   7.88E-19   2.03E-17
Gaia18beg   SN2018bgv   58432.606   UVW2   21.81   99.99   1.63E-17   1.62E-17
Gaia18beg   SN2018bgv   58758.450   UVW2   21.33   99.99   8.22E-18   2.52E-17
Gaia18beg   SN2018bgv   58762.438   UVW2   21.31   99.99   -1.43E-17   2.56E-17
Gaia18beg   SN2018bgv   58767.814   UVW2   21.22   99.99   2.51E-17   2.79E-17
Gaia18beg   SN2018bgv   58771.728   UVW2   21.25   99.99   -1.81E-17   2.73E-17
iPTF15esb   SN2016wi   57399.017   V   19.25   99.99   3.65E-17   2.46E-17
iPTF15esb   SN2016wi   57403.533   V   19.30   99.99   9.58E-18   2.34E-17
iPTF15esb   SN2016wi   57407.059   V   19.13   99.99   2.87E-17   2.74E-17
iPTF15esb   SN2016wi   57415.088   V   18.67   99.99   3.50E-17   4.17E-17
iPTF15esb   SN2016wi   57416.418   V   18.90   99.99   2.37E-17   3.38E-17
iPTF15esb   SN2016wi   57423.063   V   19.22   99.99   3.65E-17   2.54E-17
iPTF15esb   SN2016wi   57456.115   V   20.09   99.99   1.11E-17   1.13E-17
iPTF15esb   SN2016wi   57457.434   V   20.69   99.99   4.01E-18   6.55E-18
iPTF15esb   SN2016wi   57459.759   V   20.75   0.36   1.82E-17   6.03E-18
iPTF15esb   SN2016wi   57399.015   B   20.09   99.99   2.55E-17   1.75E-17
iPTF15esb   SN2016wi   57407.057   B   19.88   99.99   6.34E-17   2.13E-17
iPTF15esb   SN2016wi   57413.043   B   19.76   99.99   -3.93E-18   2.38E-17
iPTF15esb   SN2016wi   57415.086   B   19.48   99.99   2.76E-17   3.09E-17
iPTF15esb   SN2016wi   57416.416   B   19.71   99.99   2.07E-17   2.50E-17
iPTF15esb   SN2016wi   57419.557   B   19.43   99.99   5.69E-17   3.23E-17
iPTF15esb   SN2016wi   57423.059   B   19.94   0.36   6.04E-17   1.98E-17
iPTF15esb   SN2016wi   57427.643   B   19.84   99.99   5.30E-17   2.23E-17
iPTF15esb   SN2016wi   57399.015   U   20.87   99.99   8.68E-18   1.35E-17
iPTF15esb   SN2016wi   57403.527   U   20.80   99.99   3.45E-17   1.45E-17
iPTF15esb   SN2016wi   57407.057   U   20.71   99.99   1.47E-17   1.57E-17
iPTF15esb   SN2016wi   57413.043   U   20.53   99.99   2.37E-18   1.85E-17
iPTF15esb   SN2016wi   57415.085   U   20.30   99.99   2.91E-18   2.28E-17
iPTF15esb   SN2016wi   57416.415   U   20.53   99.99   6.57E-18   1.86E-17
iPTF15esb   SN2016wi   57419.556   U   20.20   99.99   4.49E-17   2.52E-17
iPTF15esb   SN2016wi   57427.642   U   20.70   99.99   -4.64E-18   1.58E-17
iPTF15esb   SN2016wi   57399.014   UVW1   21.81   99.99   1.06E-18   1.03E-17
iPTF15esb   SN2016wi   57403.525   UVW1   21.76   99.99   4.89E-18   1.08E-17
iPTF15esb   SN2016wi   57407.056   UVW1   21.65   99.99   -7.73E-18   1.19E-17
iPTF15esb   SN2016wi   57413.041   UVW1   21.44   99.99   8.40E-19   1.44E-17
iPTF15esb   SN2016wi   57415.084   UVW1   21.28   99.99   -6.53E-18   1.68E-17
iPTF15esb   SN2016wi   57419.554   UVW1   21.26   99.99   -1.76E-18   1.71E-17
iPTF15esb   SN2016wi   57423.056   UVW1   21.72   99.99   -5.00E-18   1.12E-17
iPTF15esb   SN2016wi   57427.638   UVW1   21.37   99.99   3.77E-18   1.54E-17
iPTF15esb   SN2016wi   57399.017   UVM2   22.22   99.99   -1.28E-18   9.28E-18
iPTF15esb   SN2016wi   57403.534   UVM2   22.22   99.99   6.39E-18   9.32E-18
iPTF15esb   SN2016wi   57407.059   UVM2   22.18   99.99   -1.09E-17   9.63E-18
iPTF15esb   SN2016wi   57413.046   UVM2   21.99   99.99   -9.95E-18   1.15E-17
iPTF15esb   SN2016wi   57415.088   UVM2   21.81   99.99   -2.29E-18   1.35E-17
iPTF15esb   SN2016wi   57416.418   UVM2   22.05   99.99   -1.31E-17   1.09E-17
iPTF15esb   SN2016wi   57423.064   UVM2   22.19   99.99   -5.46E-18   9.56E-18
iPTF15esb   SN2016wi   57427.650   UVM2   22.19   99.99   2.29E-19   9.60E-18
iPTF15esb   SN2016wi   57399.015   UVW2   22.41   99.99   -1.38E-17   9.30E-18
iPTF15esb   SN2016wi   57403.529   UVW2   22.33   99.99   3.44E-19   1.00E-17
iPTF15esb   SN2016wi   57407.057   UVW2   22.26   99.99   -1.06E-17   1.07E-17
iPTF15esb   SN2016wi   57413.043   UVW2   22.07   99.99   -8.14E-18   1.27E-17
iPTF15esb   SN2016wi   57415.086   UVW2   21.86   99.99   -8.83E-18   1.54E-17
iPTF15esb   SN2016wi   57416.416   UVW2   21.99   99.99   -5.38E-19   1.38E-17
iPTF15esb   SN2016wi   57419.557   UVW2   21.38   99.99   2.26E-17   2.40E-17
iPTF15esb   SN2016wi   57423.059   UVW2   22.27   99.99   -5.80E-18   1.06E-17
iPTF15esb   SN2016wi   57427.644   UVW2   22.13   99.99   -2.54E-18   1.21E-17
LSQ14mo   ---   56690.033   U   18.61   0.10   3.25E-16   3.13E-17
LSQ14mo   ---   56692.034   U   19.01   0.16   2.25E-16   3.31E-17
LSQ14mo   ---   56693.050   U   19.45   0.22   1.50E-16   3.03E-17
LSQ14mo   ---   56697.971   U   19.60   0.24   1.31E-16   2.93E-17
LSQ14mo   ---   56699.718   U   19.57   0.23   1.35E-16   2.88E-17
LSQ14mo   ---   56836.838   U   21.22   99.99   8.00E-18   9.80E-18
LSQ14mo   ---   56688.766   UVW1   19.70   0.11   2.14E-16   2.24E-17
LSQ14mo   ---   56692.032   UVW1   20.65   0.35   8.98E-17   2.87E-17
LSQ14mo   ---   56693.048   UVW1   20.74   99.99   5.57E-17   2.74E-17
LSQ14mo   ---   56697.969   UVW1   20.75   99.99   7.41E-17   2.72E-17
LSQ14mo   ---   56699.716   UVW1   20.78   99.99   6.36E-17   2.65E-17
LSQ14mo   ---   56839.029   UVW1   21.86   99.99   1.43E-18   9.82E-18
LSQ14mo   ---   57063.782   UVW1   21.54   99.99   2.38E-18   1.32E-17
LSQ14mo   ---   56688.757   UVM2   20.38   0.16   1.52E-16   2.27E-17
LSQ14mo   ---   56692.029   UVM2   20.79   99.99   7.90E-17   3.46E-17
LSQ14mo   ---   56693.044   UVM2   20.78   99.99   6.33E-17   3.50E-17
LSQ14mo   ---   56697.966   UVM2   20.78   99.99   7.41E-17   3.50E-17
LSQ14mo   ---   56699.712   UVM2   20.81   99.99   8.11E-17   3.42E-17
LSQ14mo   ---   56754.115   UVM2   21.76   99.99   5.03E-18   1.42E-17
LSQ14mo   ---   56838.036   UVM2   21.61   99.99   1.44E-17   1.63E-17
LSQ14mo   ---   56846.296   UVM2   21.57   99.99   1.13E-17   1.70E-17
LSQ14mo   ---   56690.035   UVW2   20.70   0.21   1.35E-16   2.66E-17
LSQ14mo   ---   56692.036   UVW2   21.29   99.99   4.61E-17   2.61E-17
LSQ14mo   ---   56693.051   UVW2   21.16   99.99   7.85E-17   2.95E-17
LSQ14mo   ---   56697.973   UVW2   21.43   99.99   3.35E-17   2.29E-17
LSQ14mo   ---   56699.719   UVW2   21.33   99.99   3.92E-17   2.51E-17
LSQ14mo   ---   56837.097   UVW2   21.76   99.99   -8.34E-18   1.70E-17
LSQ14mo   ---   56953.040   UVW2   22.50   99.99   -2.54E-17   8.55E-18
OGLE16dmu   ---   57656.867   U   18.22   0.03   4.65E-16   1.46E-17
OGLE16dmu   ---   57662.917   U   20.65   99.99   4.83E-17   1.66E-17
OGLE16dmu   ---   57664.776   U   20.14   0.15   7.98E-17   1.08E-17
OGLE16dmu   ---   57666.701   U   20.48   0.24   5.81E-17   1.27E-17
OGLE16dmu   ---   57667.697   U   20.32   0.15   6.72E-17   8.99E-18
OGLE16dmu   ---   57670.624   U   20.27   0.14   7.05E-17   9.17E-18
OGLE16dmu   ---   57656.853   UVW1   20.41   0.07   1.12E-16   7.43E-18
OGLE16dmu   ---   57662.912   UVW1   21.66   99.99   7.38E-18   1.18E-17
OGLE16dmu   ---   57664.770   UVW1   21.22   0.18   5.31E-17   8.80E-18
OGLE16dmu   ---   57666.636   UVW1   21.65   0.31   3.56E-17   1.00E-17
OGLE16dmu   ---   57667.690   UVW1   21.76   0.24   3.24E-17   7.19E-18
OGLE16dmu   ---   57670.621   UVW1   21.18   0.18   5.53E-17   9.07E-18
PS15ae   SN2015bn   57072.300   V   16.88   0.07   6.43E-16   4.40E-17
PS15ae   SN2015bn   57089.946   V   16.51   0.10   9.01E-16   8.21E-17
PS15ae   SN2015bn   57093.601   V   16.56   0.09   8.58E-16   7.05E-17
PS15ae   SN2015bn   57098.994   V   16.62   0.10   8.16E-16   7.53E-17
PS15ae   SN2015bn   57102.587   V   16.40   0.07   9.94E-16   6.17E-17
PS15ae   SN2015bn   57106.848   V   16.59   0.08   8.41E-16   6.15E-17
PS15ae   SN2015bn   57111.577   V   16.52   0.10   8.92E-16   8.14E-17
PS15ae   SN2015bn   57118.362   V   16.82   0.08   6.76E-16   5.17E-17
PS15ae   SN2015bn   57120.755   V   16.75   0.08   7.25E-16   5.46E-17
PS15ae   SN2015bn   57122.010   V   16.92   0.13   6.17E-16   7.15E-17
PS15ae   SN2015bn   57128.604   V   16.97   0.10   5.93E-16   5.23E-17
PS15ae   SN2015bn   57136.321   V   17.11   0.13   5.19E-16   6.21E-17
PS15ae   SN2015bn   57144.312   V   17.34   0.13   4.22E-16   4.89E-17
PS15ae   SN2015bn   57151.166   V   17.59   0.13   3.33E-16   3.86E-17
PS15ae   SN2015bn   57160.605   V   17.57   0.16   3.41E-16   4.88E-17
PS15ae   SN2015bn   57172.379   V   17.95   0.23   2.38E-16   5.10E-17
PS15ae   SN2015bn   57231.377   V   17.84   99.99   1.90E-16   8.98E-17
PS15ae   SN2015bn   57232.303   V   18.27   99.99   9.94E-17   6.08E-17
PS15ae   SN2015bn   57449.076   V   18.80   99.99   1.42E-17   3.71E-17
PS15ae   SN2015bn   57455.506   V   18.52   99.99   4.00E-18   4.83E-17
PS15ae   SN2015bn   57457.372   V   18.38   99.99   -5.83E-17   5.48E-17
PS15ae   SN2015bn   57072.295   B   16.73   0.04   1.15E-15   4.74E-17
PS15ae   SN2015bn   57089.943   B   16.55   0.06   1.37E-15   8.00E-17
PS15ae   SN2015bn   57093.595   B   16.48   0.05   1.45E-15   7.09E-17
PS15ae   SN2015bn   57098.988   B   16.39   0.05   1.58E-15   7.67E-17
PS15ae   SN2015bn   57102.583   B   16.40   0.04   1.57E-15   6.17E-17
PS15ae   SN2015bn   57106.842   B   16.44   0.04   1.51E-15   5.97E-17
PS15ae   SN2015bn   57111.435   B   16.55   0.04   1.37E-15   5.49E-17
PS15ae   SN2015bn   57118.357   B   16.67   0.05   1.22E-15   6.08E-17
PS15ae   SN2015bn   57120.751   B   16.85   0.06   1.04E-15   5.27E-17
PS15ae   SN2015bn   57122.008   B   16.82   0.07   1.07E-15   7.38E-17
PS15ae   SN2015bn   57128.598   B   17.03   0.07   8.81E-16   5.40E-17
PS15ae   SN2015bn   57136.315   B   17.40   0.09   6.25E-16   5.23E-17
PS15ae   SN2015bn   57144.307   B   17.54   0.08   5.49E-16   4.21E-17
PS15ae   SN2015bn   57151.158   B   17.62   0.07   5.11E-16   3.53E-17
PS15ae   SN2015bn   57160.598   B   17.84   0.10   4.17E-16   3.83E-17
PS15ae   SN2015bn   57172.377   B   18.63   0.22   2.01E-16   4.04E-17
PS15ae   SN2015bn   57231.371   B   18.64   99.99   8.23E-17   6.70E-17
PS15ae   SN2015bn   57232.300   B   19.04   99.99   1.32E-16   4.63E-17
PS15ae   SN2015bn   57390.038   B   19.82   99.99   6.14E-18   2.26E-17
PS15ae   SN2015bn   57450.321   B   19.42   99.99   -1.55E-17   3.26E-17
PS15ae   SN2015bn   57455.504   B   19.31   99.99   4.47E-19   3.61E-17
PS15ae   SN2015bn   57456.768   B   18.81   99.99   9.76E-17   5.75E-17
PS15ae   SN2015bn   57457.368   B   19.14   99.99   -1.84E-17   4.21E-17
PS15ae   SN2015bn   57737.938   B   19.40   99.99   8.98E-19   3.33E-17
PS15ae   SN2015bn   57072.294   U   16.84   0.04   1.66E-15   6.16E-17
PS15ae   SN2015bn   57073.567   U   16.85   0.03   1.65E-15   4.58E-17
PS15ae   SN2015bn   57075.357   U   16.91   0.04   1.56E-15   5.77E-17
PS15ae   SN2015bn   57078.285   U   16.88   0.04   1.60E-15   5.94E-17
PS15ae   SN2015bn   57080.484   U   16.85   0.04   1.65E-15   6.10E-17
PS15ae   SN2015bn   57082.278   U   17.52   0.04   8.92E-16   3.33E-17
PS15ae   SN2015bn   57083.410   U   16.71   0.16   1.88E-15   2.78E-16
PS15ae   SN2015bn   57084.341   U   16.85   0.04   1.65E-15   6.10E-17
PS15ae   SN2015bn   57089.942   U   16.87   0.05   1.62E-15   7.48E-17
PS15ae   SN2015bn   57090.404   U   16.73   0.03   1.84E-15   5.11E-17
PS15ae   SN2015bn   57093.595   U   16.65   0.05   1.99E-15   9.17E-17
PS15ae   SN2015bn   57098.987   U   16.66   0.05   1.97E-15   9.08E-17
PS15ae   SN2015bn   57100.985   U   16.61   0.06   2.06E-15   1.14E-16
PS15ae   SN2015bn   57102.582   U   16.62   0.04   2.04E-15   7.54E-17
PS15ae   SN2015bn   57106.841   U   16.69   0.04   1.91E-15   7.07E-17
PS15ae   SN2015bn   57110.697   U   16.81   0.04   1.71E-15   6.33E-17
PS15ae   SN2015bn   57111.434   U   16.76   0.04   1.79E-15   6.63E-17
PS15ae   SN2015bn   57118.356   U   17.00   0.04   1.44E-15   5.31E-17
PS15ae   SN2015bn   57120.750   U   17.09   0.05   1.32E-15   6.11E-17
PS15ae   SN2015bn   57122.007   U   17.18   0.06   1.21E-15   6.75E-17
PS15ae   SN2015bn   57122.281   U   17.20   0.03   1.19E-15   3.32E-17
PS15ae   SN2015bn   57128.597   U   17.54   0.06   8.76E-16   4.89E-17
PS15ae   SN2015bn   57131.256   U   17.67   0.04   7.76E-16   2.90E-17
PS15ae   SN2015bn   57136.314   U   17.82   0.08   6.74E-16   5.04E-17
PS15ae   SN2015bn   57144.306   U   18.02   0.07   5.58E-16   3.67E-17
PS15ae   SN2015bn   57151.156   U   18.18   0.06   4.85E-16   2.75E-17
PS15ae   SN2015bn   57160.597   U   18.36   0.09   4.09E-16   3.49E-17
PS15ae   SN2015bn   57166.254   U   18.61   0.04   3.25E-16   1.26E-17
PS15ae   SN2015bn   57172.377   U   19.11   0.17   2.05E-16   3.19E-17
PS15ae   SN2015bn   57185.140   U   19.14   0.04   2.01E-16   8.11E-18
PS15ae   SN2015bn   57206.758   U   19.34   0.06   1.66E-16   8.48E-18
PS15ae   SN2015bn   57231.370   U   19.43   99.99   1.51E-16   5.09E-17
PS15ae   SN2015bn   57232.300   U   19.68   0.30   1.21E-16   3.31E-17
PS15ae   SN2015bn   57330.654   U   21.27   99.99   2.57E-17   9.33E-18
PS15ae   SN2015bn   57335.779   U   21.19   0.36   3.01E-17   9.99E-18
PS15ae   SN2015bn   57357.653   U   21.29   0.22   2.75E-17   5.56E-18
PS15ae   SN2015bn   57390.037   U   21.10   99.99   3.26E-17   1.09E-17
PS15ae   SN2015bn   57449.072   U   20.66   99.99   1.93E-17   1.64E-17
PS15ae   SN2015bn   57450.321   U   20.53   99.99   -1.03E-17   1.84E-17
PS15ae   SN2015bn   57455.504   U   20.24   99.99   2.86E-17   2.41E-17
PS15ae   SN2015bn   57456.768   U   19.77   99.99   1.81E-17   3.73E-17
PS15ae   SN2015bn   57457.367   U   20.12   99.99   -9.46E-18   2.69E-17
PS15ae   SN2015bn   57572.016   U   21.50   99.99   1.96E-18   7.55E-18
PS15ae   SN2015bn   57580.849   U   21.52   99.99   1.25E-17   7.41E-18
PS15ae   SN2015bn   57584.637   U   21.20   99.99   2.78E-18   9.97E-18
PS15ae   SN2015bn   57592.080   U   20.84   99.99   -1.16E-17   1.40E-17
PS15ae   SN2015bn   57788.561   U   22.45   99.99   8.24E-19   3.15E-18
PS15ae   SN2015bn   57792.696   U   21.81   99.99   -4.05E-18   5.70E-18
PS15ae   SN2015bn   57072.292   UVW1   17.89   0.05   1.14E-15   5.47E-17
PS15ae   SN2015bn   57073.573   UVW1   17.86   0.04   1.17E-15   4.54E-17
PS15ae   SN2015bn   57075.361   UVW1   17.89   0.08   1.14E-15   8.66E-17
PS15ae   SN2015bn   57078.293   UVW1   17.82   0.05   1.22E-15   5.82E-17
PS15ae   SN2015bn   57080.492   UVW1   17.83   0.05   1.21E-15   5.77E-17
PS15ae   SN2015bn   57082.287   UVW1   17.93   0.06   1.10E-15   6.30E-17
PS15ae   SN2015bn   57084.355   UVW1   17.84   0.05   1.20E-15   5.72E-17
PS15ae   SN2015bn   57089.940   UVW1   17.68   0.06   1.38E-15   7.82E-17
PS15ae   SN2015bn   57093.592   UVW1   17.70   0.06   1.35E-15   7.68E-17
PS15ae   SN2015bn   57098.985   UVW1   17.67   0.07   1.39E-15   9.19E-17
PS15ae   SN2015bn   57102.580   UVW1   17.73   0.05   1.31E-15   6.26E-17
PS15ae   SN2015bn   57106.838   UVW1   17.71   0.05   1.34E-15   6.37E-17
PS15ae   SN2015bn   57111.430   UVW1   17.85   0.05   1.18E-15   5.67E-17
PS15ae   SN2015bn   57118.353   UVW1   18.11   0.06   9.34E-16   5.41E-17
PS15ae   SN2015bn   57120.749   UVW1   18.29   0.07   7.87E-16   5.35E-17
PS15ae   SN2015bn   57122.006   UVW1   18.25   0.09   8.17E-16   7.08E-17
PS15ae   SN2015bn   57128.594   UVW1   18.67   0.08   5.56E-16   3.91E-17
PS15ae   SN2015bn   57136.312   UVW1   19.14   0.13   3.60E-16   4.43E-17
PS15ae   SN2015bn   57144.304   UVW1   19.54   0.11   2.50E-16   2.54E-17
PS15ae   SN2015bn   57151.153   UVW1   19.56   0.11   2.44E-16   2.50E-17
PS15ae   SN2015bn   57160.594   UVW1   19.65   0.14   2.25E-16   2.78E-17
PS15ae   SN2015bn   57172.375   UVW1   20.02   0.18   1.61E-16   2.68E-17
PS15ae   SN2015bn   57231.366   UVW1   20.58   0.33   9.56E-17   2.87E-17
PS15ae   SN2015bn   57232.298   UVW1   20.90   99.99   6.58E-17   2.38E-17
PS15ae   SN2015bn   57390.033   UVW1   21.59   99.99   -2.79E-18   1.26E-17
PS15ae   SN2015bn   57449.070   UVW1   21.37   99.99   -3.05E-18   1.54E-17
PS15ae   SN2015bn   57450.319   UVW1   21.27   99.99   -1.28E-17   1.69E-17
PS15ae   SN2015bn   57455.503   UVW1   21.16   99.99   -1.59E-17   1.87E-17
PS15ae   SN2015bn   57456.766   UVW1   20.75   99.99   -1.75E-17   2.73E-17
PS15ae   SN2015bn   57737.934   UVW1   21.08   99.99   -7.65E-18   2.02E-17
PS15ae   SN2015bn   57072.301   UVM2   18.26   0.04   1.07E-15   3.97E-17
PS15ae   SN2015bn   57073.571   UVM2   18.34   0.05   9.98E-16   4.65E-17
PS15ae   SN2015bn   57075.360   UVM2   18.34   0.12   9.98E-16   1.11E-16
PS15ae   SN2015bn   57078.290   UVM2   18.51   0.07   8.52E-16   5.57E-17
PS15ae   SN2015bn   57080.489   UVM2   18.47   0.07   8.84E-16   5.78E-17
PS15ae   SN2015bn   57082.284   UVM2   18.50   0.08   8.60E-16   6.42E-17
PS15ae   SN2015bn   57084.350   UVM2   18.29   0.07   1.04E-15   6.75E-17
PS15ae   SN2015bn   57089.947   UVM2   18.15   0.06   1.18E-15   6.58E-17
PS15ae   SN2015bn   57093.601   UVM2   18.13   0.06   1.20E-15   6.70E-17
PS15ae   SN2015bn   57098.995   UVM2   18.18   0.09   1.15E-15   9.60E-17
PS15ae   SN2015bn   57102.588   UVM2   18.15   0.07   1.18E-15   7.68E-17
PS15ae   SN2015bn   57106.849   UVM2   18.19   0.07   1.14E-15   7.40E-17
PS15ae   SN2015bn   57111.578   UVM2   18.50   0.10   8.60E-16   8.02E-17
PS15ae   SN2015bn   57118.363   UVM2   18.75   0.08   6.80E-16   5.10E-17
PS15ae   SN2015bn   57120.755   UVM2   18.83   0.09   6.31E-16   5.33E-17
PS15ae   SN2015bn   57122.010   UVM2   18.82   0.13   6.37E-16   7.76E-17
PS15ae   SN2015bn   57128.605   UVM2   19.39   0.07   3.78E-16   2.54E-17
PS15ae   SN2015bn   57131.255   UVM2   19.64   0.10   3.01E-16   2.90E-17
PS15ae   SN2015bn   57136.322   UVM2   19.98   0.36   2.18E-16   7.24E-17
PS15ae   SN2015bn   57144.313   UVM2   20.11   0.10   1.94E-16   1.75E-17
PS15ae   SN2015bn   57151.168   UVM2   20.52   0.15   1.33E-16   1.78E-17
PS15ae   SN2015bn   57160.606   UVM2   20.46   0.12   1.41E-16   1.60E-17
PS15ae   SN2015bn   57172.379   UVM2   21.05   0.19   8.23E-17   1.45E-17
PS15ae   SN2015bn   57231.378   UVM2   21.11   0.26   7.71E-17   1.86E-17
PS15ae   SN2015bn   57232.304   UVM2   22.04   0.36   3.28E-17   1.08E-17
PS15ae   SN2015bn   57390.045   UVM2   22.65   99.99   1.85E-18   6.24E-18
PS15ae   SN2015bn   57449.077   UVM2   22.37   99.99   1.57E-18   8.09E-18
PS15ae   SN2015bn   57450.324   UVM2   22.01   99.99   -1.30E-18   1.13E-17
PS15ae   SN2015bn   57455.506   UVM2   22.04   99.99   3.18E-18   1.09E-17
PS15ae   SN2015bn   57574.092   UVM2   22.36   99.99   3.77E-19   8.14E-18
PS15ae   SN2015bn   57582.248   UVM2   22.36   99.99   7.87E-18   8.20E-18
PS15ae   SN2015bn   57586.630   UVM2   22.24   99.99   4.61E-18   9.14E-18
PS15ae   SN2015bn   57590.020   UVM2   22.48   99.99   -1.18E-17   7.31E-18
PS15ae   SN2015bn   57737.948   UVM2   21.60   99.99   2.14E-18   1.64E-17
PS15ae   SN2015bn   57738.398   UVM2   22.80   99.99   1.25E-19   5.47E-18
PS15ae   SN2015bn   57754.019   UVM2   22.46   99.99   -6.06E-19   7.45E-18
PS15ae   SN2015bn   57802.065   UVM2   22.65   99.99   -2.46E-19   6.26E-18
PS15ae   SN2015bn   57072.296   UVW2   18.78   0.05   7.93E-16   3.71E-17
PS15ae   SN2015bn   57073.569   UVW2   18.74   0.05   8.23E-16   3.85E-17
PS15ae   SN2015bn   57075.359   UVW2   18.81   0.07   7.71E-16   5.04E-17
PS15ae   SN2015bn   57078.287   UVW2   18.77   0.07   8.00E-16   5.23E-17
PS15ae   SN2015bn   57080.487   UVW2   18.83   0.07   7.57E-16   4.95E-17
PS15ae   SN2015bn   57082.281   UVW2   19.42   0.08   4.38E-16   3.33E-17
PS15ae   SN2015bn   57084.346   UVW2   18.77   0.07   8.00E-16   5.23E-17
PS15ae   SN2015bn   57089.943   UVW2   18.77   0.07   8.00E-16   5.23E-17
PS15ae   SN2015bn   57093.596   UVW2   18.59   0.06   9.47E-16   5.29E-17
PS15ae   SN2015bn   57098.989   UVW2   18.64   0.07   9.04E-16   5.89E-17
PS15ae   SN2015bn   57102.584   UVW2   18.62   0.05   9.21E-16   4.29E-17
PS15ae   SN2015bn   57106.843   UVW2   18.77   0.06   8.00E-16   4.49E-17
PS15ae   SN2015bn   57111.437   UVW2   18.74   0.05   8.23E-16   3.85E-17
PS15ae   SN2015bn   57118.358   UVW2   19.06   0.06   6.10E-16   3.44E-17
PS15ae   SN2015bn   57120.752   UVW2   19.29   0.07   4.96E-16   3.28E-17
PS15ae   SN2015bn   57122.008   UVW2   19.33   0.10   4.77E-16   4.51E-17
PS15ae   SN2015bn   57128.599   UVW2   19.68   0.08   3.46E-16   2.65E-17
PS15ae   SN2015bn   57131.269   UVW2   19.96   0.10   2.67E-16   2.33E-17
PS15ae   SN2015bn   57136.316   UVW2   20.05   0.13   2.47E-16   2.88E-17
PS15ae   SN2015bn   57144.308   UVW2   20.55   0.12   1.54E-16   1.72E-17
PS15ae   SN2015bn   57151.160   UVW2   20.64   0.11   1.43E-16   1.47E-17
PS15ae   SN2015bn   57160.599   UVW2   20.74   0.14   1.30E-16   1.74E-17
PS15ae   SN2015bn   57172.377   UVW2   21.64   0.29   5.67E-17   1.50E-17
PS15ae   SN2015bn   57231.372   UVW2   21.50   99.99   5.24E-17   2.16E-17
PS15ae   SN2015bn   57232.301   UVW2   21.68   0.30   5.48E-17   1.52E-17
PS15ae   SN2015bn   57390.039   UVW2   22.73   99.99   1.13E-19   6.97E-18
PS15ae   SN2015bn   57449.073   UVW2   22.45   99.99   -1.07E-18   9.00E-18
PS15ae   SN2015bn   57450.322   UVW2   21.97   99.99   -5.04E-18   1.40E-17
PS15ae   SN2015bn   57455.505   UVW2   22.02   99.99   1.12E-17   1.34E-17
PS15ae   SN2015bn   57456.769   UVW2   20.71   99.99   1.26E-17   4.47E-17
PS15ae   SN2015bn   57457.369   UVW2   21.88   99.99   4.57E-19   1.52E-17
PS15ae   SN2015bn   57573.216   UVW2   22.60   99.99   -4.84E-18   7.81E-18
PS15ae   SN2015bn   57737.680   UVW2   22.75   99.99   1.04E-17   6.82E-18
PS15ae   SN2015bn   57753.485   UVW2   22.93   99.99   -6.30E-18   5.78E-18
PS15ae   SN2015bn   57801.717   UVW2   23.12   99.99   -4.21E-18   4.86E-18
PS16aqv   SN2016ard   57456.329   V   18.17   0.15   1.95E-16   2.71E-17
PS16aqv   SN2016ard   57460.585   V   18.10   0.19   2.08E-16   3.66E-17
PS16aqv   SN2016ard   57464.624   V   18.55   0.23   1.38E-16   2.96E-17
PS16aqv   SN2016ard   57467.963   V   18.72   0.27   1.18E-16   2.86E-17
PS16aqv   SN2016ard   57471.020   V   18.38   0.31   1.62E-16   4.66E-17
PS16aqv   SN2016ard   57476.070   V   18.99   99.99   8.53E-17   3.13E-17
PS16aqv   SN2016ard   57477.115   V   18.47   99.99   5.88E-17   5.05E-17
PS16aqv   SN2016ard   57480.512   V   18.89   0.30   1.01E-16   2.75E-17
PS16aqv   SN2016ard   57484.630   V   18.98   0.33   9.28E-17   2.79E-17
PS16aqv   SN2016ard   57488.033   V   18.98   99.99   4.36E-17   3.16E-17
PS16aqv   SN2016ard   57492.614   V   18.89   99.99   4.95E-17   3.42E-17
PS16aqv   SN2016ard   57493.336   V   18.64   99.99   4.86E-17   4.29E-17
PS16aqv   SN2016ard   57496.191   V   18.65   99.99   1.03E-16   4.25E-17
PS16aqv   SN2016ard   57497.255   V   18.82   99.99   1.00E-16   3.67E-17
PS16aqv   SN2016ard   57456.324   B   18.21   0.08   2.97E-16   2.20E-17
PS16aqv   SN2016ard   57460.582   B   18.34   0.12   2.63E-16   2.93E-17
PS16aqv   SN2016ard   57464.620   B   18.80   0.14   1.73E-16   2.26E-17
PS16aqv   SN2016ard   57467.961   B   18.54   0.12   2.18E-16   2.44E-17
PS16aqv   SN2016ard   57471.018   B   18.80   0.23   1.71E-16   3.68E-17
PS16aqv   SN2016ard   57476.066   B   19.11   0.20   1.29E-16   2.43E-17
PS16aqv   SN2016ard   57477.113   B   19.25   99.99   7.58E-17   3.84E-17
PS16aqv   SN2016ard   57480.506   B   19.31   0.21   1.08E-16   2.04E-17
PS16aqv   SN2016ard   57484.626   B   19.43   0.24   9.62E-17   2.10E-17
PS16aqv   SN2016ard   57488.031   B   19.27   0.23   1.11E-16   2.30E-17
PS16aqv   SN2016ard   57492.611   B   19.66   99.99   6.82E-17   2.62E-17
PS16aqv   SN2016ard   57493.332   B   19.47   99.99   2.10E-17   3.13E-17
PS16aqv   SN2016ard   57496.189   B   19.55   99.99   -2.54E-18   2.90E-17
PS16aqv   SN2016ard   57497.252   B   19.59   0.36   8.26E-17   2.75E-17
PS16aqv   SN2016ard   57456.323   U   18.78   0.07   2.78E-16   1.85E-17
PS16aqv   SN2016ard   57460.581   U   18.97   0.11   2.33E-16   2.42E-17
PS16aqv   SN2016ard   57464.620   U   19.07   0.11   2.14E-16   2.24E-17
PS16aqv   SN2016ard   57467.961   U   19.52   0.15   1.41E-16   1.91E-17
PS16aqv   SN2016ard   57471.018   U   19.97   0.32   9.32E-17   2.73E-17
PS16aqv   SN2016ard   57476.065   U   20.53   99.99   5.53E-17   1.86E-17
PS16aqv   SN2016ard   57477.113   U   19.98   99.99   6.88E-17   3.07E-17
PS16aqv   SN2016ard   57480.505   U   20.49   0.30   5.75E-17   1.59E-17
PS16aqv   SN2016ard   57484.625   U   20.70   99.99   4.15E-17   1.58E-17
PS16aqv   SN2016ard   57488.030   U   20.76   99.99   3.37E-17   1.50E-17
PS16aqv   SN2016ard   57492.611   U   20.40   99.99   6.11E-17   2.09E-17
PS16aqv   SN2016ard   57493.331   U   20.26   99.99   1.37E-17   2.38E-17
PS16aqv   SN2016ard   57496.188   U   20.29   99.99   2.41E-17   2.30E-17
PS16aqv   SN2016ard   57497.251   U   20.43   99.99   2.69E-17   2.02E-17
PS16aqv   SN2016ard   57548.046   U   21.77   99.99   -2.70E-18   5.92E-18
PS16aqv   SN2016ard   57456.321   UVW1   20.29   0.15   1.25E-16   1.72E-17
PS16aqv   SN2016ard   57460.580   UVW1   20.57   0.25   9.69E-17   2.25E-17
PS16aqv   SN2016ard   57464.560   UVW1   20.85   0.22   7.47E-17   1.52E-17
PS16aqv   SN2016ard   57467.960   UVW1   21.16   0.30   5.58E-17   1.55E-17
PS16aqv   SN2016ard   57471.017   UVW1   20.98   99.99   4.31E-17   2.21E-17
PS16aqv   SN2016ard   57476.063   UVW1   21.35   99.99   2.07E-17   1.56E-17
PS16aqv   SN2016ard   57480.502   UVW1   21.44   99.99   3.12E-17   1.44E-17
PS16aqv   SN2016ard   57484.624   UVW1   21.50   99.99   3.76E-18   1.36E-17
PS16aqv   SN2016ard   57488.029   UVW1   21.53   99.99   -2.97E-18   1.32E-17
PS16aqv   SN2016ard   57492.609   UVW1   21.37   99.99   -5.54E-18   1.54E-17
PS16aqv   SN2016ard   57497.250   UVW1   21.25   99.99   1.93E-17   1.73E-17
PS16aqv   SN2016ard   57456.329   UVM2   21.57   0.32   5.10E-17   1.50E-17
PS16aqv   SN2016ard   57460.585   UVM2   21.57   99.99   2.48E-17   1.69E-17
PS16aqv   SN2016ard   57464.624   UVM2   21.66   99.99   3.34E-17   1.56E-17
PS16aqv   SN2016ard   57467.963   UVM2   21.64   99.99   3.34E-17   1.58E-17
PS16aqv   SN2016ard   57471.020   UVM2   21.47   99.99   3.04E-17   1.86E-17
PS16aqv   SN2016ard   57476.071   UVM2   21.64   99.99   8.39E-18   1.59E-17
PS16aqv   SN2016ard   57477.115   UVM2   21.39   99.99   1.58E-17   1.99E-17
PS16aqv   SN2016ard   57480.513   UVM2   21.71   99.99   7.52E-18   1.48E-17
PS16aqv   SN2016ard   57484.631   UVM2   21.71   99.99   1.07E-18   1.49E-17
PS16aqv   SN2016ard   57488.034   UVM2   21.67   99.99   -7.30E-18   1.55E-17
PS16aqv   SN2016ard   57492.615   UVM2   21.65   99.99   -8.05E-18   1.57E-17
PS16aqv   SN2016ard   57493.336   UVM2   21.55   99.99   1.87E-18   1.72E-17
PS16aqv   SN2016ard   57496.192   UVM2   21.56   99.99   -1.06E-17   1.70E-17
PS16aqv   SN2016ard   57497.256   UVM2   21.66   99.99   -8.12E-18   1.55E-17
PS16aqv   SN2016ard   57456.325   UVW2   21.38   0.28   7.20E-17   1.85E-17
PS16aqv   SN2016ard   57460.582   UVW2   21.59   99.99   5.37E-17   1.99E-17
PS16aqv   SN2016ard   57464.621   UVW2   21.68   99.99   4.51E-17   1.83E-17
PS16aqv   SN2016ard   57467.961   UVW2   21.77   99.99   4.80E-18   1.69E-17
PS16aqv   SN2016ard   57471.018   UVW2   21.50   99.99   1.48E-17   2.16E-17
PS16aqv   SN2016ard   57476.067   UVW2   21.70   99.99   1.51E-17   1.80E-17
PS16aqv   SN2016ard   57477.113   UVW2   21.43   99.99   8.48E-18   2.31E-17
PS16aqv   SN2016ard   57480.507   UVW2   21.75   99.99   1.91E-17   1.71E-17
PS16aqv   SN2016ard   57484.627   UVW2   21.78   99.99   -2.31E-18   1.67E-17
PS16aqv   SN2016ard   57488.031   UVW2   21.71   99.99   9.43E-18   1.78E-17
PS16aqv   SN2016ard   57492.612   UVW2   21.69   99.99   1.14E-18   1.81E-17
PS16aqv   SN2016ard   57496.189   UVW2   21.57   99.99   1.39E-17   2.02E-17
PS16aqv   SN2016ard   57497.253   UVW2   21.62   99.99   2.22E-17   1.92E-17
PS16dnq   SN2016els   57608.078   UVW1   20.19   0.11   1.37E-16   1.39E-17
PS16dnq   SN2016els   57614.717   UVW1   20.56   0.19   9.76E-17   1.70E-17
PS16dnq   SN2016els   57620.495   UVW1   20.79   0.22   7.88E-17   1.58E-17
PS16dnq   SN2016els   57624.538   UVW1   21.06   99.99   4.74E-17   2.05E-17
PS16dnq   SN2016els   57604.817   UVM2   20.08   99.99   1.88E-16   6.65E-17
PS16dnq   SN2016els   57608.075   UVM2   20.69   0.17   1.14E-16   1.83E-17
PS16dnq   SN2016els   57614.713   UVM2   21.50   99.99   4.41E-17   1.80E-17
PS16dnq   SN2016els   57620.492   UVM2   21.60   99.99   6.92E-18   1.65E-17
PS16dnq   SN2016els   57624.536   UVM2   21.38   99.99   6.39E-18   2.01E-17
PS16dnq   SN2016els   57628.010   UVM2   21.39   99.99   -7.45E-18   2.00E-17
PS16dnq   SN2016els   57604.816   UVW2   19.52   99.99   1.96E-16   1.34E-16
PS16dnq   SN2016els   57608.072   UVW2   21.05   0.18   9.76E-17   1.63E-17
PS16dnq   SN2016els   57614.708   UVW2   21.54   0.32   6.23E-17   1.82E-17
PS16dnq   SN2016els   57620.488   UVW2   21.70   99.99   4.01E-17   1.80E-17
PS16dnq   SN2016els   57624.534   UVW2   21.60   99.99   1.69E-17   1.96E-17
PS16dnq   SN2016els   57628.009   UVW2   21.43   99.99   2.97E-17   2.29E-17
PS22bca   SN2021ahpl   59644.019   V   17.71   0.31   2.97E-16   8.46E-17
PS22bca   SN2021ahpl   59647.791   V   18.22   99.99   1.60E-16   6.36E-17
PS22bca   SN2021ahpl   59650.648   V   18.02   0.36   2.25E-16   7.40E-17
PS22bca   SN2021ahpl   59653.372   V   17.31   0.21   4.32E-16   8.30E-17
PS22bca   SN2021ahpl   59656.742   V   18.02   99.99   2.01E-16   7.65E-17
PS22bca   SN2021ahpl   59662.382   V   17.49   0.20   3.66E-16   6.78E-17
PS22bca   SN2021ahpl   59665.904   V   17.54   0.21   3.48E-16   6.84E-17
PS22bca   SN2021ahpl   59669.089   V   17.54   0.20   3.48E-16   6.48E-17
PS22bca   SN2021ahpl   59681.816   V   17.50   0.25   3.63E-16   8.21E-17
PS22bca   SN2021ahpl   59685.008   V   17.93   99.99   2.37E-16   8.26E-17
PS22bca   SN2021ahpl   59695.356   V   17.69   99.99   3.07E-16   1.03E-16
PS22bca   SN2021ahpl   59725.524   V   17.58   99.99   6.18E-17   1.15E-16
PS22bca   SN2021ahpl   59731.436   V   18.39   99.99   1.47E-16   5.44E-17
PS22bca   SN2021ahpl   59738.868   V   17.61   0.24   3.27E-16   7.15E-17
PS22bca   SN2021ahpl   59644.017   B   17.38   0.13   6.38E-16   7.71E-17
PS22bca   SN2021ahpl   59647.787   B   17.40   0.11   6.25E-16   6.31E-17
PS22bca   SN2021ahpl   59650.645   B   17.59   0.14   5.25E-16   7.01E-17
PS22bca   SN2021ahpl   59653.370   B   17.77   0.17   4.45E-16   6.98E-17
PS22bca   SN2021ahpl   59656.737   B   17.84   0.18   4.18E-16   7.04E-17
PS22bca   SN2021ahpl   59662.380   B   17.53   0.11   5.53E-16   5.65E-17
PS22bca   SN2021ahpl   59665.900   B   17.61   0.14   5.15E-16   6.35E-17
PS22bca   SN2021ahpl   59669.087   B   17.66   0.12   4.89E-16   5.56E-17
PS22bca   SN2021ahpl   59681.814   B   18.19   0.23   3.02E-16   6.35E-17
PS22bca   SN2021ahpl   59685.005   B   18.22   0.26   2.92E-16   6.82E-17
PS22bca   SN2021ahpl   59695.353   B   18.30   0.33   2.73E-16   8.30E-17
PS22bca   SN2021ahpl   59721.611   B   18.49   99.99   1.48E-16   7.68E-17
PS22bca   SN2021ahpl   59725.523   B   18.19   99.99   2.09E-16   1.02E-16
PS22bca   SN2021ahpl   59731.430   B   18.43   0.21   2.41E-16   4.73E-17
PS22bca   SN2021ahpl   59738.862   B   18.76   0.32   1.79E-16   5.30E-17
PS22bca   SN2021ahpl   59644.017   U   18.47   0.18   3.69E-16   6.07E-17
PS22bca   SN2021ahpl   59647.787   U   18.34   0.14   4.17E-16   5.52E-17
PS22bca   SN2021ahpl   59650.645   U   18.33   0.17   4.21E-16   6.41E-17
PS22bca   SN2021ahpl   59653.369   U   18.32   0.17   4.26E-16   6.47E-17
PS22bca   SN2021ahpl   59656.737   U   18.53   0.19   3.51E-16   6.16E-17
PS22bca   SN2021ahpl   59662.380   U   18.66   0.17   3.10E-16   4.89E-17
PS22bca   SN2021ahpl   59665.899   U   18.29   0.14   4.39E-16   5.77E-17
PS22bca   SN2021ahpl   59669.086   U   18.73   0.18   2.91E-16   4.94E-17
PS22bca   SN2021ahpl   59681.814   U   18.75   0.22   2.85E-16   5.73E-17
PS22bca   SN2021ahpl   59685.005   U   18.65   0.23   3.13E-16   6.54E-17
PS22bca   SN2021ahpl   59695.352   U   18.80   0.30   2.73E-16   7.53E-17
PS22bca   SN2021ahpl   59721.611   U   19.11   99.99   1.65E-16   6.83E-17
PS22bca   SN2021ahpl   59725.522   U   19.01   99.99   1.72E-17   7.50E-17
PS22bca   SN2021ahpl   59731.428   U   19.46   0.30   1.49E-16   4.07E-17
PS22bca   SN2021ahpl   59738.861   U   19.45   0.34   1.50E-16   4.62E-17
PS22bca   SN2021ahpl   59644.016   UVW1   19.91   0.30   1.77E-16   4.93E-17
PS22bca   SN2021ahpl   59647.785   UVW1   19.65   0.23   2.25E-16   4.67E-17
PS22bca   SN2021ahpl   59650.643   UVW1   19.58   0.24   2.40E-16   5.38E-17
PS22bca   SN2021ahpl   59653.368   UVW1   19.77   0.29   2.01E-16   5.38E-17
PS22bca   SN2021ahpl   59656.735   UVW1   19.79   0.30   1.99E-16   5.55E-17
PS22bca   SN2021ahpl   59662.379   UVW1   19.84   0.25   1.90E-16   4.37E-17
PS22bca   SN2021ahpl   59665.897   UVW1   19.82   0.26   1.92E-16   4.60E-17
PS22bca   SN2021ahpl   59669.085   UVW1   19.84   0.25   1.90E-16   4.37E-17
PS22bca   SN2021ahpl   59681.813   UVW1   20.26   99.99   3.74E-17   4.30E-17
PS22bca   SN2021ahpl   59685.003   UVW1   19.56   0.27   2.46E-16   5.98E-17
PS22bca   SN2021ahpl   59695.351   UVW1   19.53   0.31   2.51E-16   7.13E-17
PS22bca   SN2021ahpl   59721.609   UVW1   19.86   99.99   1.07E-16   6.16E-17
PS22bca   SN2021ahpl   59725.521   UVW1   19.64   99.99   7.32E-17   7.60E-17
PS22bca   SN2021ahpl   59731.425   UVW1   20.21   0.33   1.34E-16   4.00E-17
PS22bca   SN2021ahpl   59738.858   UVW1   20.29   99.99   7.44E-17   4.18E-17
PS22bca   SN2021ahpl   59644.019   UVM2   20.27   0.34   1.68E-16   5.21E-17
PS22bca   SN2021ahpl   59647.792   UVM2   20.33   0.34   1.59E-16   4.92E-17
PS22bca   SN2021ahpl   59650.648   UVM2   20.31   99.99   1.57E-16   5.40E-17
PS22bca   SN2021ahpl   59653.373   UVM2   20.44   99.99   6.66E-17   4.80E-17
PS22bca   SN2021ahpl   59656.743   UVM2   20.25   99.99   1.37E-16   5.70E-17
PS22bca   SN2021ahpl   59662.382   UVM2   20.45   99.99   1.26E-16   4.74E-17
PS22bca   SN2021ahpl   59665.905   UVM2   20.26   0.35   1.70E-16   5.43E-17
PS22bca   SN2021ahpl   59669.090   UVM2   20.01   0.27   2.13E-16   5.26E-17
PS22bca   SN2021ahpl   59681.817   UVM2   20.37   99.99   1.49E-16   5.09E-17
PS22bca   SN2021ahpl   59685.008   UVM2   20.22   99.99   7.42E-17   5.85E-17
PS22bca   SN2021ahpl   59695.356   UVM2   20.13   99.99   6.90E-17   6.36E-17
PS22bca   SN2021ahpl   59725.525   UVM2   20.14   99.99   1.55E-17   6.29E-17
PS22bca   SN2021ahpl   59731.437   UVM2   20.52   99.99   1.25E-16   4.44E-17
PS22bca   SN2021ahpl   59738.869   UVM2   20.49   99.99   5.93E-17   4.55E-17
PS22bca   SN2021ahpl   59644.017   UVW2   20.35   99.99   1.78E-16   6.21E-17
PS22bca   SN2021ahpl   59647.788   UVW2   20.50   99.99   8.46E-17   5.40E-17
PS22bca   SN2021ahpl   59650.646   UVW2   20.37   99.99   1.54E-16   6.13E-17
PS22bca   SN2021ahpl   59653.370   UVW2   20.38   99.99   1.42E-16   6.06E-17
PS22bca   SN2021ahpl   59656.738   UVW2   20.37   99.99   9.47E-17   6.11E-17
PS22bca   SN2021ahpl   59662.380   UVW2   20.53   99.99   9.32E-17   5.25E-17
PS22bca   SN2021ahpl   59665.901   UVW2   20.43   0.36   1.74E-16   5.76E-17
PS22bca   SN2021ahpl   59669.087   UVW2   20.47   0.36   1.67E-16   5.49E-17
PS22bca   SN2021ahpl   59681.815   UVW2   20.42   99.99   1.04E-16   5.82E-17
PS22bca   SN2021ahpl   59685.006   UVW2   20.29   99.99   1.69E-16   6.60E-17
PS22bca   SN2021ahpl   59695.353   UVW2   20.08   99.99   2.22E-16   7.95E-17
PS22bca   SN2021ahpl   59721.612   UVW2   19.40   99.99   2.07E-16   1.50E-16
PS22bca   SN2021ahpl   59725.523   UVW2   19.93   99.99   1.42E-16   9.14E-17
PS22bca   SN2021ahpl   59731.431   UVW2   20.56   99.99   1.40E-16   5.12E-17
PS22bca   SN2021ahpl   59738.863   UVW2   20.46   99.99   1.19E-16   5.60E-17
ZTF19aawfbtg   SN2019hge   58674.621   V   18.14   99.99   1.37E-16   6.83E-17
ZTF19aawfbtg   SN2019hge   58678.348   V   18.15   99.99   1.65E-16   6.74E-17
ZTF19aawfbtg   SN2019hge   58682.589   V   18.10   99.99   1.65E-16   7.11E-17
ZTF19aawfbtg   SN2019hge   58691.565   V   17.98   99.99   2.17E-16   7.94E-17
ZTF19aawfbtg   SN2019hge   58694.204   V   17.61   0.34   3.28E-16   1.01E-16
ZTF19aawfbtg   SN2019hge   58695.009   V   18.09   99.99   9.62E-17   7.14E-17
ZTF19aawfbtg   SN2019hge   58698.868   V   18.13   99.99   1.59E-16   6.87E-17
ZTF19aawfbtg   SN2019hge   58704.439   V   18.18   99.99   8.32E-17   6.57E-17
ZTF19aawfbtg   SN2019hge   58709.558   V   18.16   99.99   1.10E-16   6.71E-17
ZTF19aawfbtg   SN2019hge   58719.184   V   18.09   99.99   5.18E-17   7.15E-17
ZTF19aawfbtg   SN2019hge   58729.343   V   18.04   99.99   4.82E-17   7.46E-17
ZTF19aawfbtg   SN2019hge   58732.383   V   18.13   99.99   1.26E-17   6.89E-17
ZTF19aawfbtg   SN2019hge   58752.521   V   18.14   99.99   4.08E-18   6.82E-17
ZTF19aawfbtg   SN2019hge   58758.498   V   18.14   99.99   -3.31E-17   6.85E-17
ZTF19aawfbtg   SN2019hge   58674.616   B   18.12   0.18   3.22E-16   5.29E-17
ZTF19aawfbtg   SN2019hge   58678.343   B   17.93   0.15   3.84E-16   5.14E-17
ZTF19aawfbtg   SN2019hge   58682.584   B   17.99   0.17   3.63E-16   5.61E-17
ZTF19aawfbtg   SN2019hge   58691.563   B   17.92   0.17   3.88E-16   6.13E-17
ZTF19aawfbtg   SN2019hge   58694.201   B   17.78   0.19   4.41E-16   7.82E-17
ZTF19aawfbtg   SN2019hge   58695.005   B   17.98   0.17   3.67E-16   5.64E-17
ZTF19aawfbtg   SN2019hge   58698.866   B   18.03   0.16   3.48E-16   5.20E-17
ZTF19aawfbtg   SN2019hge   58704.435   B   18.17   0.17   3.08E-16   4.94E-17
ZTF19aawfbtg   SN2019hge   58709.554   B   18.50   0.24   2.26E-16   4.98E-17
ZTF19aawfbtg   SN2019hge   58719.181   B   18.75   0.33   1.79E-16   5.39E-17
ZTF19aawfbtg   SN2019hge   58728.684   B   18.89   0.35   1.58E-16   5.12E-17
ZTF19aawfbtg   SN2019hge   58732.381   B   18.99   99.99   7.19E-17   4.83E-17
ZTF19aawfbtg   SN2019hge   58752.519   B   18.98   99.99   1.03E-16   4.91E-17
ZTF19aawfbtg   SN2019hge   58758.038   B   18.99   99.99   1.24E-16   4.85E-17
ZTF19aawfbtg   SN2019hge   58674.615   U   18.46   0.14   3.74E-16   4.73E-17
ZTF19aawfbtg   SN2019hge   58678.342   U   18.49   0.14   3.62E-16   4.65E-17
ZTF19aawfbtg   SN2019hge   58682.583   U   18.51   0.15   3.58E-16   4.94E-17
ZTF19aawfbtg   SN2019hge   58691.563   U   18.45   0.16   3.78E-16   5.45E-17
ZTF19aawfbtg   SN2019hge   58694.201   U   18.33   0.19   4.23E-16   7.48E-17
ZTF19aawfbtg   SN2019hge   58695.004   U   18.53   0.16   3.50E-16   5.20E-17
ZTF19aawfbtg   SN2019hge   58698.865   U   18.48   0.14   3.66E-16   4.67E-17
ZTF19aawfbtg   SN2019hge   58704.434   U   18.85   0.19   2.62E-16   4.49E-17
ZTF19aawfbtg   SN2019hge   58709.554   U   19.69   99.99   1.12E-16   4.02E-17
ZTF19aawfbtg   SN2019hge   58719.180   U   19.64   99.99   4.04E-17   4.21E-17
ZTF19aawfbtg   SN2019hge   58728.683   U   19.45   0.32   1.50E-16   4.44E-17
ZTF19aawfbtg   SN2019hge   58732.380   U   19.67   99.99   4.60E-17   4.07E-17
ZTF19aawfbtg   SN2019hge   58752.518   U   19.66   99.99   4.84E-17   4.11E-17
ZTF19aawfbtg   SN2019hge   58758.038   U   19.74   99.99   2.32E-17   3.84E-17
ZTF19aawfbtg   SN2019hge   58674.612   UVW1   19.77   0.21   2.01E-16   3.93E-17
ZTF19aawfbtg   SN2019hge   58678.340   UVW1   19.95   0.25   1.71E-16   3.90E-17
ZTF19aawfbtg   SN2019hge   58682.581   UVW1   19.76   0.22   2.04E-16   4.19E-17
ZTF19aawfbtg   SN2019hge   58691.562   UVW1   19.87   0.26   1.84E-16   4.46E-17
ZTF19aawfbtg   SN2019hge   58694.199   UVW1   19.64   0.29   2.28E-16   6.08E-17
ZTF19aawfbtg   SN2019hge   58695.003   UVW1   19.98   0.28   1.66E-16   4.26E-17
ZTF19aawfbtg   SN2019hge   58698.864   UVW1   20.44   99.99   1.05E-16   3.64E-17
ZTF19aawfbtg   SN2019hge   58704.432   UVW1   20.45   99.99   9.89E-17   3.58E-17
ZTF19aawfbtg   SN2019hge   58709.552   UVW1   20.48   99.99   7.69E-17   3.50E-17
ZTF19aawfbtg   SN2019hge   58719.179   UVW1   20.41   99.99   2.50E-17   3.71E-17
ZTF19aawfbtg   SN2019hge   58728.682   UVW1   20.47   99.99   3.14E-17   3.52E-17
ZTF19aawfbtg   SN2019hge   58752.517   UVW1   20.46   99.99   3.41E-17   3.55E-17
ZTF19aawfbtg   SN2019hge   58758.037   UVW1   20.60   99.99   -2.99E-17   3.14E-17
ZTF19aawfbtg   SN2019hge   58674.622   UVM2   20.42   0.24   1.46E-16   3.25E-17
ZTF19aawfbtg   SN2019hge   58678.349   UVM2   20.57   0.28   1.28E-16   3.28E-17
ZTF19aawfbtg   SN2019hge   58682.590   UVM2   20.39   0.25   1.51E-16   3.49E-17
ZTF19aawfbtg   SN2019hge   58691.565   UVM2   20.46   0.29   1.41E-16   3.80E-17
ZTF19aawfbtg   SN2019hge   58694.204   UVM2   20.33   0.34   1.59E-16   4.90E-17
ZTF19aawfbtg   SN2019hge   58695.009   UVM2   20.59   0.32   1.25E-16   3.63E-17
ZTF19aawfbtg   SN2019hge   58698.869   UVM2   20.71   0.30   1.13E-16   3.14E-17
ZTF19aawfbtg   SN2019hge   58704.440   UVM2   20.93   99.99   8.49E-17   3.05E-17
ZTF19aawfbtg   SN2019hge   58709.558   UVM2   20.97   99.99   6.07E-17   2.95E-17
ZTF19aawfbtg   SN2019hge   58719.184   UVM2   20.87   99.99   3.39E-17   3.22E-17
ZTF19aawfbtg   SN2019hge   58729.343   UVM2   20.89   99.99   -5.18E-18   3.16E-17
ZTF19aawfbtg   SN2019hge   58732.383   UVM2   20.95   99.99   1.11E-17   3.00E-17
ZTF19aawfbtg   SN2019hge   58752.522   UVM2   20.93   99.99   2.85E-17   3.04E-17
ZTF19aawfbtg   SN2019hge   58758.498   UVM2   20.89   99.99   4.67E-17   3.16E-17
ZTF19aawfbtg   SN2019hge   58674.617   UVW2   20.75   0.34   1.30E-16   4.02E-17
ZTF19aawfbtg   SN2019hge   58678.344   UVW2   20.86   99.99   8.78E-17   3.88E-17
ZTF19aawfbtg   SN2019hge   58682.585   UVW2   20.78   99.99   1.24E-16   4.19E-17
ZTF19aawfbtg   SN2019hge   58691.564   UVW2   20.69   99.99   9.77E-17   4.56E-17
ZTF19aawfbtg   SN2019hge   58694.202   UVW2   20.54   99.99   1.52E-17   5.23E-17
ZTF19aawfbtg   SN2019hge   58695.006   UVW2   20.77   99.99   6.68E-17   4.22E-17
ZTF19aawfbtg   SN2019hge   58698.866   UVW2   20.82   99.99   1.05E-16   4.03E-17
ZTF19aawfbtg   SN2019hge   58704.435   UVW2   20.89   99.99   3.95E-17   3.78E-17
ZTF19aawfbtg   SN2019hge   58709.555   UVW2   20.91   99.99   4.92E-18   3.70E-17
ZTF19aawfbtg   SN2019hge   58719.181   UVW2   20.85   99.99   -1.55E-17   3.91E-17
ZTF19aawfbtg   SN2019hge   58728.684   UVW2   20.86   99.99   -2.55E-17   3.88E-17
ZTF19aawfbtg   SN2019hge   58732.381   UVW2   20.87   99.99   8.28E-18   3.86E-17
ZTF19aawfbtg   SN2019hge   58752.519   UVW2   20.85   99.99   1.52E-17   3.94E-17
ZTF19aawfbtg   SN2019hge   58758.038   UVW2   20.95   99.99   -6.28E-17   3.58E-17
ZTF19abpbopt   SN2019neq   58729.602   V   17.00   0.14   5.77E-16   7.26E-17
ZTF19abpbopt   SN2019neq   58732.248   V   16.91   0.13   6.25E-16   7.68E-17
ZTF19abpbopt   SN2019neq   58734.370   V   16.91   0.14   6.25E-16   8.24E-17
ZTF19abpbopt   SN2019neq   58738.748   V   16.90   0.13   6.31E-16   7.74E-17
ZTF19abpbopt   SN2019neq   58753.288   V   17.95   0.23   2.40E-16   5.15E-17
ZTF19abpbopt   SN2019neq   58759.203   V   17.98   99.99   1.84E-16   7.93E-17
ZTF19abpbopt   SN2019neq   58765.114   V   17.61   99.99   7.34E-17   1.12E-16
ZTF19abpbopt   SN2019neq   58766.245   V   18.35   99.99   1.42E-16   5.65E-17
ZTF19abpbopt   SN2019neq   58729.600   B   16.75   0.07   1.13E-15   6.94E-17
ZTF19abpbopt   SN2019neq   58732.245   B   17.02   0.08   8.83E-16   6.47E-17
ZTF19abpbopt   SN2019neq   58734.366   B   17.02   0.09   8.83E-16   7.33E-17
ZTF19abpbopt   SN2019neq   58738.745   B   17.13   0.09   7.98E-16   6.72E-17
ZTF19abpbopt   SN2019neq   58753.286   B   18.42   0.18   2.43E-16   4.03E-17
ZTF19abpbopt   SN2019neq   58759.198   B   18.61   99.99   1.93E-16   6.90E-17
ZTF19abpbopt   SN2019neq   58765.112   B   18.08   99.99   1.05E-16   1.12E-16
ZTF19abpbopt   SN2019neq   58766.241   B   18.56   0.26   2.14E-16   5.01E-17
ZTF19abpbopt   SN2019neq   58729.600   U   16.93   0.06   1.53E-15   8.90E-17
ZTF19abpbopt   SN2019neq   58732.245   U   16.92   0.06   1.55E-15   8.98E-17
ZTF19abpbopt   SN2019neq   58734.365   U   16.96   0.07   1.49E-15   1.01E-16
ZTF19abpbopt   SN2019neq   58738.744   U   17.30   0.07   1.08E-15   7.49E-17
ZTF19abpbopt   SN2019neq   58753.286   U   18.72   0.13   2.94E-16   3.56E-17
ZTF19abpbopt   SN2019neq   58759.198   U   19.24   0.34   1.82E-16   5.77E-17
ZTF19abpbopt   SN2019neq   58765.112   U   18.77   99.99   1.32E-16   9.34E-17
ZTF19abpbopt   SN2019neq   58766.240   U   19.65   99.99   1.08E-16   4.15E-17
ZTF19abpbopt   SN2019neq   58729.599   UVW1   17.52   0.06   1.61E-15   9.40E-17
ZTF19abpbopt   SN2019neq   58732.243   UVW1   17.76   0.07   1.28E-15   7.65E-17
ZTF19abpbopt   SN2019neq   58734.363   UVW1   17.91   0.08   1.12E-15   7.84E-17
ZTF19abpbopt   SN2019neq   58738.743   UVW1   18.35   0.09   7.47E-16   6.25E-17
ZTF19abpbopt   SN2019neq   58753.285   UVW1   19.98   0.19   1.67E-16   2.89E-17
ZTF19abpbopt   SN2019neq   58759.195   UVW1   20.23   0.33   1.33E-16   4.02E-17
ZTF19abpbopt   SN2019neq   58765.111   UVW1   19.97   99.99   8.09E-18   5.57E-17
ZTF19abpbopt   SN2019neq   58766.239   UVW1   20.71   99.99   2.37E-17   2.83E-17
ZTF19abpbopt   SN2019neq   58729.602   UVM2   18.03   0.06   1.33E-15   6.87E-17
ZTF19abpbopt   SN2019neq   58732.248   UVM2   18.23   0.07   1.10E-15   6.92E-17
ZTF19abpbopt   SN2019neq   58734.371   UVM2   18.36   0.08   9.80E-16   7.26E-17
ZTF19abpbopt   SN2019neq   58738.749   UVM2   18.83   0.10   6.32E-16   5.78E-17
ZTF19abpbopt   SN2019neq   58753.289   UVM2   21.04   99.99   7.96E-17   2.76E-17
ZTF19abpbopt   SN2019neq   58759.203   UVM2   20.81   99.99   8.13E-17   3.41E-17
ZTF19abpbopt   SN2019neq   58765.114   UVM2   20.66   99.99   8.07E-18   3.91E-17
ZTF19abpbopt   SN2019neq   58766.246   UVM2   21.08   99.99   -1.93E-18   2.66E-17
ZTF19abpbopt   SN2019neq   58729.600   UVW2   18.67   0.08   8.80E-16   6.72E-17
ZTF19abpbopt   SN2019neq   58732.246   UVW2   18.66   0.08   8.89E-16   6.78E-17
ZTF19abpbopt   SN2019neq   58734.367   UVW2   18.80   0.10   7.75E-16   6.87E-17
ZTF19abpbopt   SN2019neq   58738.746   UVW2   19.32   0.12   4.82E-16   5.36E-17
ZTF19abpbopt   SN2019neq   58753.286   UVW2   21.04   0.33   9.85E-17   2.97E-17
ZTF19abpbopt   SN2019neq   58759.199   UVW2   20.95   99.99   9.19E-18   3.57E-17
ZTF19abpbopt   SN2019neq   58765.112   UVW2   20.47   99.99   4.73E-17   5.59E-17
ZTF19abpbopt   SN2019neq   58766.242   UVW2   21.17   99.99   -3.28E-18   2.92E-17
ZTF20abobpcb   SN2020qlb   59080.509   V   17.86   0.13   2.60E-16   3.17E-17
ZTF20abobpcb   SN2020qlb   59084.027   V   17.98   0.23   2.32E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59086.881   V   18.19   0.28   1.92E-16   4.90E-17
ZTF20abobpcb   SN2020qlb   59088.194   V   17.38   0.12   4.04E-16   4.51E-17
ZTF20abobpcb   SN2020qlb   59092.779   V   17.61   0.18   3.26E-16   5.48E-17
ZTF20abobpcb   SN2020qlb   59106.385   V   17.11   0.10   5.20E-16   4.82E-17
ZTF20abobpcb   SN2020qlb   59112.160   V   17.21   0.11   4.73E-16   4.84E-17
ZTF20abobpcb   SN2020qlb   59127.782   V   16.95   0.16   6.03E-16   8.94E-17
ZTF20abobpcb   SN2020qlb   59131.229   V   17.07   0.15   5.39E-16   7.50E-17
ZTF20abobpcb   SN2020qlb   59139.532   V   17.20   0.20   4.78E-16   8.87E-17
ZTF20abobpcb   SN2020qlb   59140.775   V   17.02   0.13   5.65E-16   6.81E-17
ZTF20abobpcb   SN2020qlb   59147.944   V   17.28   0.15   4.44E-16   6.18E-17
ZTF20abobpcb   SN2020qlb   59153.922   V   17.23   0.13   4.65E-16   5.61E-17
ZTF20abobpcb   SN2020qlb   59160.358   V   17.31   0.17   4.31E-16   6.82E-17
ZTF20abobpcb   SN2020qlb   59167.061   V   17.00   0.14   5.76E-16   7.47E-17
ZTF20abobpcb   SN2020qlb   59176.439   V   17.11   0.10   5.20E-16   4.82E-17
ZTF20abobpcb   SN2020qlb   59186.061   V   17.18   0.17   4.87E-16   7.68E-17
ZTF20abobpcb   SN2020qlb   59191.174   V   17.20   0.15   4.78E-16   6.66E-17
ZTF20abobpcb   SN2020qlb   59193.365   V   17.57   0.18   3.38E-16   5.68E-17
ZTF20abobpcb   SN2020qlb   59200.600   V   17.42   0.14   3.89E-16   5.07E-17
ZTF20abobpcb   SN2020qlb   59207.426   V   17.84   0.23   2.65E-16   5.71E-17
ZTF20abobpcb   SN2020qlb   59216.054   V   17.51   0.15   3.58E-16   5.00E-17
ZTF20abobpcb   SN2020qlb   59229.883   V   18.25   99.99   1.62E-16   6.15E-17
ZTF20abobpcb   SN2020qlb   59234.524   V   18.13   0.23   2.03E-16   4.22E-17
ZTF20abobpcb   SN2020qlb   59249.785   V   19.02   99.99   8.15E-17   3.04E-17
ZTF20abobpcb   SN2020qlb   59253.500   V   17.72   99.99   2.13E-16   1.01E-16
ZTF20abobpcb   SN2020qlb   59257.422   V   18.48   99.99   1.46E-16   5.01E-17
ZTF20abobpcb   SN2020qlb   59261.071   V   18.66   99.99   9.08E-17   4.25E-17
ZTF20abobpcb   SN2020qlb   59263.521   V   18.19   99.99   1.72E-16   6.50E-17
ZTF20abobpcb   SN2020qlb   59080.504   B   17.73   0.07   4.58E-16   2.98E-17
ZTF20abobpcb   SN2020qlb   59084.025   B   17.60   0.10   5.17E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59086.876   B   17.84   0.12   4.17E-16   4.65E-17
ZTF20abobpcb   SN2020qlb   59088.192   B   17.42   0.07   6.11E-16   3.96E-17
ZTF20abobpcb   SN2020qlb   59092.710   B   17.60   0.09   5.17E-16   4.32E-17
ZTF20abobpcb   SN2020qlb   59106.379   B   17.12   0.07   8.08E-16   5.22E-17
ZTF20abobpcb   SN2020qlb   59112.154   B   17.03   0.07   8.78E-16   5.67E-17
ZTF20abobpcb   SN2020qlb   59127.649   B   17.18   0.07   7.64E-16   4.94E-17
ZTF20abobpcb   SN2020qlb   59131.225   B   17.03   0.09   8.78E-16   7.29E-17
ZTF20abobpcb   SN2020qlb   59132.832   B   17.05   0.06   8.62E-16   4.77E-17
ZTF20abobpcb   SN2020qlb   59139.529   B   16.93   0.10   9.63E-16   8.89E-17
ZTF20abobpcb   SN2020qlb   59140.773   B   17.05   0.09   8.62E-16   7.16E-17
ZTF20abobpcb   SN2020qlb   59147.021   B   17.18   0.09   7.64E-16   6.35E-17
ZTF20abobpcb   SN2020qlb   59153.916   B   17.32   0.09   6.71E-16   5.58E-17
ZTF20abobpcb   SN2020qlb   59160.352   B   17.49   0.10   5.73E-16   5.31E-17
ZTF20abobpcb   SN2020qlb   59167.059   B   17.22   0.11   7.36E-16   7.48E-17
ZTF20abobpcb   SN2020qlb   59176.436   B   17.31   0.07   6.77E-16   4.38E-17
ZTF20abobpcb   SN2020qlb   59186.056   B   17.51   0.09   5.62E-16   4.69E-17
ZTF20abobpcb   SN2020qlb   59191.170   B   17.73   0.13   4.58E-16   5.53E-17
ZTF20abobpcb   SN2020qlb   59193.361   B   17.79   0.13   4.37E-16   5.28E-17
ZTF20abobpcb   SN2020qlb   59200.595   B   17.79   0.10   4.37E-16   4.06E-17
ZTF20abobpcb   SN2020qlb   59207.419   B   17.85   0.11   4.13E-16   4.23E-17
ZTF20abobpcb   SN2020qlb   59216.048   B   18.00   0.10   3.59E-16   3.35E-17
ZTF20abobpcb   SN2020qlb   59229.879   B   18.80   99.99   1.28E-16   5.77E-17
ZTF20abobpcb   SN2020qlb   59234.521   B   18.68   0.21   1.91E-16   3.61E-17
ZTF20abobpcb   SN2020qlb   59249.780   B   19.30   0.25   1.09E-16   2.52E-17
ZTF20abobpcb   SN2020qlb   59253.495   B   18.75   0.24   1.79E-16   3.90E-17
ZTF20abobpcb   SN2020qlb   59257.419   B   19.27   99.99   9.22E-17   3.77E-17
ZTF20abobpcb   SN2020qlb   59261.068   B   19.22   0.30   1.16E-16   3.25E-17
ZTF20abobpcb   SN2020qlb   59263.519   B   18.96   0.35   1.48E-16   4.79E-17
ZTF20abobpcb   SN2020qlb   59080.503   U   17.67   0.06   7.75E-16   4.30E-17
ZTF20abobpcb   SN2020qlb   59084.025   U   17.68   0.08   7.68E-16   5.68E-17
ZTF20abobpcb   SN2020qlb   59086.876   U   17.48   0.08   9.24E-16   6.83E-17
ZTF20abobpcb   SN2020qlb   59088.191   U   17.39   0.06   1.00E-15   5.57E-17
ZTF20abobpcb   SN2020qlb   59092.709   U   17.38   0.06   1.01E-15   5.62E-17
ZTF20abobpcb   SN2020qlb   59106.378   U   17.25   0.06   1.13E-15   6.27E-17
ZTF20abobpcb   SN2020qlb   59112.153   U   17.29   0.06   1.10E-15   6.10E-17
ZTF20abobpcb   SN2020qlb   59127.648   U   17.48   0.07   9.24E-16   5.98E-17
ZTF20abobpcb   SN2020qlb   59131.224   U   17.39   0.09   1.00E-15   8.35E-17
ZTF20abobpcb   SN2020qlb   59132.831   U   17.44   0.06   9.59E-16   5.32E-17
ZTF20abobpcb   SN2020qlb   59139.529   U   17.44   0.11   9.59E-16   9.74E-17
ZTF20abobpcb   SN2020qlb   59140.772   U   17.59   0.09   8.35E-16   6.94E-17
ZTF20abobpcb   SN2020qlb   59147.021   U   17.52   0.08   8.91E-16   6.58E-17
ZTF20abobpcb   SN2020qlb   59153.915   U   17.82   0.09   6.74E-16   5.62E-17
ZTF20abobpcb   SN2020qlb   59160.351   U   18.12   0.11   5.10E-16   5.21E-17
ZTF20abobpcb   SN2020qlb   59167.058   U   17.95   0.11   5.97E-16   6.09E-17
ZTF20abobpcb   SN2020qlb   59176.435   U   18.04   0.08   5.49E-16   4.08E-17
ZTF20abobpcb   SN2020qlb   59186.056   U   18.26   0.10   4.47E-16   4.16E-17
ZTF20abobpcb   SN2020qlb   59191.169   U   18.55   0.16   3.44E-16   5.15E-17
ZTF20abobpcb   SN2020qlb   59193.360   U   18.40   0.13   3.96E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59200.594   U   18.60   0.12   3.29E-16   3.69E-17
ZTF20abobpcb   SN2020qlb   59207.418   U   18.63   0.12   3.19E-16   3.59E-17
ZTF20abobpcb   SN2020qlb   59216.047   U   19.13   0.14   2.01E-16   2.67E-17
ZTF20abobpcb   SN2020qlb   59229.878   U   19.52   99.99   1.19E-16   4.70E-17
ZTF20abobpcb   SN2020qlb   59234.521   U   20.02   99.99   6.57E-17   2.97E-17
ZTF20abobpcb   SN2020qlb   59249.779   U   20.45   99.99   4.79E-17   1.99E-17
ZTF20abobpcb   SN2020qlb   59253.494   U   19.73   0.29   1.15E-16   3.13E-17
ZTF20abobpcb   SN2020qlb   59257.418   U   20.02   99.99   1.56E-17   2.95E-17
ZTF20abobpcb   SN2020qlb   59261.067   U   20.14   99.99   7.41E-17   2.66E-17
ZTF20abobpcb   SN2020qlb   59263.518   U   19.71   99.99   7.79E-17   3.94E-17
ZTF20abobpcb   SN2020qlb   59080.501   UVW1   18.35   0.06   7.46E-16   4.18E-17
ZTF20abobpcb   SN2020qlb   59084.024   UVW1   18.31   0.09   7.74E-16   6.50E-17
ZTF20abobpcb   SN2020qlb   59086.873   UVW1   18.28   0.09   7.96E-16   6.68E-17
ZTF20abobpcb   SN2020qlb   59088.190   UVW1   18.24   0.07   8.26E-16   5.39E-17
ZTF20abobpcb   SN2020qlb   59092.708   UVW1   18.28   0.07   7.96E-16   5.20E-17
ZTF20abobpcb   SN2020qlb   59106.375   UVW1   18.33   0.07   7.60E-16   4.97E-17
ZTF20abobpcb   SN2020qlb   59112.150   UVW1   18.32   0.07   7.67E-16   5.01E-17
ZTF20abobpcb   SN2020qlb   59127.646   UVW1   18.71   0.09   5.37E-16   4.54E-17
ZTF20abobpcb   SN2020qlb   59131.223   UVW1   18.82   0.12   4.84E-16   5.47E-17
ZTF20abobpcb   SN2020qlb   59132.828   UVW1   18.67   0.08   5.58E-16   4.19E-17
ZTF20abobpcb   SN2020qlb   59139.527   UVW1   18.74   0.15   5.22E-16   7.35E-17
ZTF20abobpcb   SN2020qlb   59140.771   UVW1   18.81   0.11   4.89E-16   5.06E-17
ZTF20abobpcb   SN2020qlb   59147.020   UVW1   18.83   0.10   4.80E-16   4.52E-17
ZTF20abobpcb   SN2020qlb   59153.060   UVW1   19.03   0.10   3.97E-16   3.77E-17
ZTF20abobpcb   SN2020qlb   59160.348   UVW1   19.43   0.14   2.77E-16   3.46E-17
ZTF20abobpcb   SN2020qlb   59167.057   UVW1   19.53   0.16   2.51E-16   3.63E-17
ZTF20abobpcb   SN2020qlb   59176.433   UVW1   19.57   0.13   2.42E-16   2.81E-17
ZTF20abobpcb   SN2020qlb   59186.053   UVW1   20.07   0.18   1.53E-16   2.59E-17
ZTF20abobpcb   SN2020qlb   59191.167   UVW1   19.77   0.19   2.01E-16   3.53E-17
ZTF20abobpcb   SN2020qlb   59193.358   UVW1   20.36   0.27   1.17E-16   2.84E-17
ZTF20abobpcb   SN2020qlb   59200.592   UVW1   20.31   0.21   1.23E-16   2.37E-17
ZTF20abobpcb   SN2020qlb   59207.415   UVW1   20.33   0.20   1.21E-16   2.21E-17
ZTF20abobpcb   SN2020qlb   59216.044   UVW1   20.56   0.20   9.73E-17   1.83E-17
ZTF20abobpcb   SN2020qlb   59229.877   UVW1   20.22   99.99   2.55E-17   4.44E-17
ZTF20abobpcb   SN2020qlb   59234.519   UVW1   20.86   0.30   7.43E-17   2.07E-17
ZTF20abobpcb   SN2020qlb   59249.777   UVW1   21.47   99.99   2.39E-17   1.40E-17
ZTF20abobpcb   SN2020qlb   59253.491   UVW1   20.93   99.99   4.96E-17   2.32E-17
ZTF20abobpcb   SN2020qlb   59257.416   UVW1   21.07   99.99   2.14E-17   2.03E-17
ZTF20abobpcb   SN2020qlb   59261.065   UVW1   21.20   99.99   3.25E-17   1.80E-17
ZTF20abobpcb   SN2020qlb   59263.517   UVW1   20.83   99.99   1.59E-17   2.53E-17
ZTF20abobpcb   SN2020qlb   59080.510   UVM2   18.92   0.07   5.80E-16   3.87E-17
ZTF20abobpcb   SN2020qlb   59084.028   UVM2   18.85   0.09   6.20E-16   5.28E-17
ZTF20abobpcb   SN2020qlb   59086.882   UVM2   18.77   0.09   6.69E-16   5.68E-17
ZTF20abobpcb   SN2020qlb   59088.194   UVM2   18.88   0.07   6.03E-16   4.02E-17
ZTF20abobpcb   SN2020qlb   59092.780   UVM2   18.88   0.09   6.03E-16   5.14E-17
ZTF20abobpcb   SN2020qlb   59106.386   UVM2   18.91   0.07   5.86E-16   3.91E-17
ZTF20abobpcb   SN2020qlb   59112.161   UVM2   19.09   0.07   4.99E-16   3.36E-17
ZTF20abobpcb   SN2020qlb   59127.782   UVM2   19.49   0.16   3.43E-16   4.98E-17
ZTF20abobpcb   SN2020qlb   59131.230   UVM2   19.62   0.14   3.06E-16   3.88E-17
ZTF20abobpcb   SN2020qlb   59139.532   UVM2   19.67   0.17   2.91E-16   4.55E-17
ZTF20abobpcb   SN2020qlb   59140.776   UVM2   19.37   0.10   3.85E-16   3.73E-17
ZTF20abobpcb   SN2020qlb   59147.945   UVM2   19.71   0.13   2.80E-16   3.31E-17
ZTF20abobpcb   SN2020qlb   59153.923   UVM2   19.89   0.12   2.40E-16   2.65E-17
ZTF20abobpcb   SN2020qlb   59160.359   UVM2   20.63   0.22   1.21E-16   2.45E-17
ZTF20abobpcb   SN2020qlb   59167.062   UVM2   20.12   0.14   1.93E-16   2.56E-17
ZTF20abobpcb   SN2020qlb   59176.440   UVM2   20.52   0.16   1.34E-16   2.01E-17
ZTF20abobpcb   SN2020qlb   59186.062   UVM2   20.46   0.23   1.41E-16   2.94E-17
ZTF20abobpcb   SN2020qlb   59191.174   UVM2   20.81   0.25   1.02E-16   2.35E-17
ZTF20abobpcb   SN2020qlb   59193.366   UVM2   20.53   0.21   1.33E-16   2.52E-17
ZTF20abobpcb   SN2020qlb   59200.601   UVM2   21.08   0.25   7.95E-17   1.85E-17
ZTF20abobpcb   SN2020qlb   59207.427   UVM2   21.44   99.99   3.90E-17   1.91E-17
ZTF20abobpcb   SN2020qlb   59216.055   UVM2   21.53   0.35   5.26E-17   1.68E-17
ZTF20abobpcb   SN2020qlb   59229.883   UVM2   21.44   99.99   2.47E-17   1.91E-17
ZTF20abobpcb   SN2020qlb   59234.525   UVM2   21.89   99.99   1.69E-17   1.26E-17
ZTF20abobpcb   SN2020qlb   59249.786   UVM2   21.85   99.99   2.04E-17   1.31E-17
ZTF20abobpcb   SN2020qlb   59257.422   UVM2   21.61   99.99   -1.27E-18   1.62E-17
ZTF20abobpcb   SN2020qlb   59261.071   UVM2   21.80   99.99   1.04E-17   1.37E-17
ZTF20abobpcb   SN2020qlb   59263.522   UVM2   21.25   99.99   4.54E-17   2.27E-17
ZTF20abobpcb   SN2020qlb   59080.505   UVW2   19.26   0.07   5.07E-16   3.43E-17
ZTF20abobpcb   SN2020qlb   59084.026   UVW2   19.16   0.10   5.58E-16   5.31E-17
ZTF20abobpcb   SN2020qlb   59086.877   UVW2   19.26   0.11   5.07E-16   5.33E-17
ZTF20abobpcb   SN2020qlb   59088.192   UVW2   19.31   0.08   4.88E-16   3.76E-17
ZTF20abobpcb   SN2020qlb   59092.710   UVW2   19.26   0.10   5.07E-16   4.85E-17
ZTF20abobpcb   SN2020qlb   59106.380   UVW2   19.31   0.08   4.88E-16   3.76E-17
ZTF20abobpcb   SN2020qlb   59112.155   UVW2   19.65   0.11   3.56E-16   3.48E-17
ZTF20abobpcb   SN2020qlb   59127.650   UVW2   19.76   0.12   3.20E-16   3.46E-17
ZTF20abobpcb   SN2020qlb   59131.226   UVW2   19.86   0.17   2.93E-16   4.59E-17
ZTF20abobpcb   SN2020qlb   59132.833   UVW2   19.65   99.99   8.23E-17   1.18E-16
ZTF20abobpcb   SN2020qlb   59139.530   UVW2   19.64   0.19   3.59E-16   6.24E-17
ZTF20abobpcb   SN2020qlb   59140.773   UVW2   19.59   0.13   3.77E-16   4.38E-17
ZTF20abobpcb   SN2020qlb   59147.941   UVW2   19.72   0.13   3.33E-16   3.90E-17
ZTF20abobpcb   SN2020qlb   59153.917   UVW2   20.30   0.17   1.96E-16   3.00E-17
ZTF20abobpcb   SN2020qlb   59160.353   UVW2   20.67   0.21   1.39E-16   2.65E-17
ZTF20abobpcb   SN2020qlb   59167.059   UVW2   20.78   0.26   1.25E-16   2.93E-17
ZTF20abobpcb   SN2020qlb   59176.436   UVW2   20.49   0.16   1.63E-16   2.40E-17
ZTF20abobpcb   SN2020qlb   59186.057   UVW2   21.27   0.36   7.96E-17   2.64E-17
ZTF20abobpcb   SN2020qlb   59191.171   UVW2   20.70   0.25   1.34E-16   3.12E-17
ZTF20abobpcb   SN2020qlb   59193.362   UVW2   21.00   0.29   1.02E-16   2.70E-17
ZTF20abobpcb   SN2020qlb   59200.596   UVW2   20.90   0.23   1.13E-16   2.35E-17
ZTF20abobpcb   SN2020qlb   59207.421   UVW2   21.20   0.28   8.51E-17   2.16E-17
ZTF20abobpcb   SN2020qlb   59216.049   UVW2   21.56   0.33   6.13E-17   1.84E-17
ZTF20abobpcb   SN2020qlb   59229.880   UVW2   21.33   99.99   4.25E-17   2.53E-17
ZTF20abobpcb   SN2020qlb   59234.522   UVW2   21.80   99.99   1.20E-17   1.63E-17
ZTF20abobpcb   SN2020qlb   59249.781   UVW2   21.84   99.99   2.70E-17   1.58E-17
ZTF20abobpcb   SN2020qlb   59253.496   UVW2   21.31   99.99   5.85E-17   2.56E-17
ZTF20abobpcb   SN2020qlb   59257.419   UVW2   21.55   99.99   1.68E-19   2.06E-17
ZTF20abobpcb   SN2020qlb   59261.068   UVW2   21.70   99.99   6.95E-18   1.79E-17
ZTF20abobpcb   SN2020qlb   59263.519   UVW2   21.36   99.99   -8.17E-18   2.46E-17
ZTF20acphdcg   SN2020znr   59175.805   V   18.22   0.26   1.86E-16   4.43E-17
ZTF20acphdcg   SN2020znr   59178.324   V   17.80   0.17   2.75E-16   4.40E-17
ZTF20acphdcg   SN2020znr   59181.044   V   18.23   0.30   1.85E-16   5.10E-17
ZTF20acphdcg   SN2020znr   59203.548   V   17.13   0.14   5.11E-16   6.65E-17
ZTF20acphdcg   SN2020znr   59207.727   V   17.25   0.22   4.57E-16   9.36E-17
ZTF20acphdcg   SN2020znr   59211.783   V   17.04   0.14   5.56E-16   7.23E-17
ZTF20acphdcg   SN2020znr   59215.835   V   16.86   0.11   6.51E-16   6.64E-17
ZTF20acphdcg   SN2020znr   59219.017   V   17.08   0.13   5.35E-16   6.47E-17
ZTF20acphdcg   SN2020znr   59232.226   V   17.02   0.13   5.66E-16   6.83E-17
ZTF20acphdcg   SN2020znr   59238.268   V   16.90   0.12   6.27E-16   6.98E-17
ZTF20acphdcg   SN2020znr   59243.442   V   16.98   0.14   5.88E-16   7.63E-17
ZTF20acphdcg   SN2020znr   59248.155   V   16.90   0.12   6.27E-16   6.98E-17
ZTF20acphdcg   SN2020znr   59252.279   V   17.09   0.12   5.30E-16   5.91E-17
ZTF20acphdcg   SN2020znr   59270.463   V   17.18   0.15   4.88E-16   6.81E-17
ZTF20acphdcg   SN2020znr   59275.042   V   17.00   0.11   5.72E-16   5.84E-17
ZTF20acphdcg   SN2020znr   59280.160   V   17.25   0.20   4.57E-16   8.51E-17
ZTF20acphdcg   SN2020znr   59285.458   V   17.10   0.16   5.25E-16   7.81E-17
ZTF20acphdcg   SN2020znr   59290.576   V   17.44   0.19   3.82E-16   6.78E-17
ZTF20acphdcg   SN2020znr   59298.006   V   17.26   0.16   4.53E-16   6.74E-17
ZTF20acphdcg   SN2020znr   59304.258   V   17.52   0.22   3.55E-16   7.30E-17
ZTF20acphdcg   SN2020znr   59308.162   V   17.27   0.16   4.48E-16   6.68E-17
ZTF20acphdcg   SN2020znr   59313.091   V   17.67   0.26   3.11E-16   7.29E-17
ZTF20acphdcg   SN2020znr   59175.799   B   18.40   0.15   2.47E-16   3.50E-17
ZTF20acphdcg   SN2020znr   59178.321   B   18.34   0.14   2.62E-16   3.46E-17
ZTF20acphdcg   SN2020znr   59181.039   B   18.06   0.13   3.41E-16   4.15E-17
ZTF20acphdcg   SN2020znr   59203.546   B   16.98   0.07   9.15E-16   5.92E-17
ZTF20acphdcg   SN2020znr   59207.662   B   16.95   0.08   9.40E-16   6.96E-17
ZTF20acphdcg   SN2020znr   59211.779   B   16.85   0.07   1.03E-15   6.67E-17
ZTF20acphdcg   SN2020znr   59215.829   B   16.83   0.06   1.05E-15   5.83E-17
ZTF20acphdcg   SN2020znr   59219.013   B   16.86   0.06   1.02E-15   5.67E-17
ZTF20acphdcg   SN2020znr   59232.224   B   16.83   0.07   1.05E-15   6.80E-17
ZTF20acphdcg   SN2020znr   59238.265   B   16.67   0.06   1.22E-15   6.75E-17
ZTF20acphdcg   SN2020znr   59243.437   B   16.84   0.08   1.04E-15   7.69E-17
ZTF20acphdcg   SN2020znr   59248.152   B   16.95   0.07   9.40E-16   6.09E-17
ZTF20acphdcg   SN2020znr   59252.277   B   16.94   0.07   9.49E-16   6.14E-17
ZTF20acphdcg   SN2020znr   59270.459   B   17.11   0.08   8.11E-16   6.00E-17
ZTF20acphdcg   SN2020znr   59275.038   B   16.87   0.06   1.01E-15   5.62E-17
ZTF20acphdcg   SN2020znr   59280.156   B   17.23   0.11   7.32E-16   7.46E-17
ZTF20acphdcg   SN2020znr   59285.455   B   17.15   0.10   7.88E-16   7.30E-17
ZTF20acphdcg   SN2020znr   59290.574   B   17.18   0.10   7.67E-16   7.10E-17
ZTF20acphdcg   SN2020znr   59298.003   B   17.22   0.10   7.39E-16   6.84E-17
ZTF20acphdcg   SN2020znr   59304.257   B   17.24   0.10   7.25E-16   6.72E-17
ZTF20acphdcg   SN2020znr   59308.160   B   17.35   0.10   6.55E-16   6.07E-17
ZTF20acphdcg   SN2020znr   59313.088   B   17.67   0.14   4.86E-16   6.33E-17
ZTF20acphdcg   SN2020znr   59175.798   U   18.02   0.08   5.58E-16   4.17E-17
ZTF20acphdcg   SN2020znr   59178.321   U   17.73   0.06   7.31E-16   4.08E-17
ZTF20acphdcg   SN2020znr   59181.038   U   17.54   0.07   8.72E-16   5.65E-17
ZTF20acphdcg   SN2020znr   59203.546   U   16.82   0.05   1.70E-15   7.83E-17
ZTF20acphdcg   SN2020znr   59207.661   U   16.86   0.06   1.64E-15   9.05E-17
ZTF20acphdcg   SN2020znr   59211.778   U   16.77   0.05   1.78E-15   8.19E-17
ZTF20acphdcg   SN2020znr   59215.827   U   16.81   0.05   1.71E-15   7.90E-17
ZTF20acphdcg   SN2020znr   59219.012   U   16.79   0.05   1.74E-15   8.04E-17
ZTF20acphdcg   SN2020znr   59232.223   U   16.86   0.05   1.64E-15   7.54E-17
ZTF20acphdcg   SN2020znr   59238.265   U   16.96   0.05   1.49E-15   6.88E-17
ZTF20acphdcg   SN2020znr   59243.436   U   16.98   0.06   1.46E-15   8.10E-17
ZTF20acphdcg   SN2020znr   59248.152   U   17.16   0.06   1.24E-15   6.87E-17
ZTF20acphdcg   SN2020znr   59252.277   U   17.18   0.06   1.22E-15   6.75E-17
ZTF20acphdcg   SN2020znr   59270.458   U   17.53   0.08   8.80E-16   6.52E-17
ZTF20acphdcg   SN2020znr   59275.037   U   17.51   0.07   8.96E-16   5.81E-17
ZTF20acphdcg   SN2020znr   59280.155   U   17.55   0.10   8.64E-16   7.99E-17
ZTF20acphdcg   SN2020znr   59285.454   U   17.52   0.09   8.88E-16   7.39E-17
ZTF20acphdcg   SN2020znr   59290.574   U   17.44   0.08   9.57E-16   7.08E-17
ZTF20acphdcg   SN2020znr   59298.003   U   17.85   0.10   6.54E-16   6.07E-17
ZTF20acphdcg   SN2020znr   59304.256   U   17.57   0.09   8.48E-16   7.06E-17
ZTF20acphdcg   SN2020znr   59308.159   U   17.81   0.09   6.79E-16   5.67E-17
ZTF20acphdcg   SN2020znr   59313.088   U   17.84   0.10   6.60E-16   6.12E-17
ZTF20acphdcg   SN2020znr   59175.795   UVW1   18.54   0.08   6.25E-16   4.81E-17
ZTF20acphdcg   SN2020znr   59178.319   UVW1   18.38   0.07   7.26E-16   4.87E-17
ZTF20acphdcg   SN2020znr   59181.036   UVW1   18.32   0.08   7.68E-16   5.82E-17
ZTF20acphdcg   SN2020znr   59203.545   UVW1   17.73   0.07   1.32E-15   8.60E-17
ZTF20acphdcg   SN2020znr   59207.660   UVW1   17.69   0.07   1.37E-15   8.91E-17
ZTF20acphdcg   SN2020znr   59211.777   UVW1   17.63   0.07   1.44E-15   9.41E-17
ZTF20acphdcg   SN2020znr   59215.824   UVW1   17.72   0.06   1.33E-15   7.46E-17
ZTF20acphdcg   SN2020znr   59219.010   UVW1   17.78   0.06   1.26E-15   7.07E-17
ZTF20acphdcg   SN2020znr   59232.222   UVW1   17.87   0.07   1.16E-15   7.58E-17
ZTF20acphdcg   SN2020znr   59238.263   UVW1   17.93   0.07   1.09E-15   7.18E-17
ZTF20acphdcg   SN2020znr   59243.433   UVW1   18.06   0.08   9.78E-16   7.34E-17
ZTF20acphdcg   SN2020znr   59248.150   UVW1   18.44   0.09   6.87E-16   5.87E-17
ZTF20acphdcg   SN2020znr   59252.276   UVW1   18.47   0.08   6.67E-16   5.11E-17
ZTF20acphdcg   SN2020znr   59270.456   UVW1   18.78   0.10   5.04E-16   4.86E-17
ZTF20acphdcg   SN2020znr   59275.035   UVW1   18.80   0.10   4.95E-16   4.33E-17
ZTF20acphdcg   SN2020znr   59280.154   UVW1   18.70   0.12   5.38E-16   6.14E-17
ZTF20acphdcg   SN2020znr   59285.453   UVW1   18.88   0.13   4.59E-16   5.29E-17
ZTF20acphdcg   SN2020znr   59290.573   UVW1   18.73   0.10   5.28E-16   5.07E-17
ZTF20acphdcg   SN2020znr   59298.002   UVW1   19.07   0.13   3.84E-16   4.49E-17
ZTF20acphdcg   SN2020znr   59304.256   UVW1   19.10   0.14   3.73E-16   4.71E-17
ZTF20acphdcg   SN2020znr   59308.158   UVW1   18.97   0.12   4.22E-16   4.51E-17
ZTF20acphdcg   SN2020znr   59313.086   UVW1   19.05   0.13   3.91E-16   4.56E-17
ZTF20acphdcg   SN2020znr   59175.806   UVM2   18.86   0.08   6.18E-16   4.41E-17
ZTF20acphdcg   SN2020znr   59178.325   UVM2   18.68   0.07   7.25E-16   4.42E-17
ZTF20acphdcg   SN2020znr   59181.044   UVM2   18.60   0.07   7.82E-16   5.39E-17
ZTF20acphdcg   SN2020znr   59203.548   UVM2   18.30   0.07   1.03E-15   6.95E-17
ZTF20acphdcg   SN2020znr   59207.727   UVM2   18.31   0.10   1.03E-15   9.68E-17
ZTF20acphdcg   SN2020znr   59211.784   UVM2   18.34   0.07   9.97E-16   6.71E-17
ZTF20acphdcg   SN2020znr   59215.836   UVM2   18.39   0.06   9.51E-16   5.58E-17
ZTF20acphdcg   SN2020znr   59219.018   UVM2   18.38   0.06   9.60E-16   5.63E-17
ZTF20acphdcg   SN2020znr   59232.226   UVM2   18.52   0.07   8.42E-16   5.76E-17
ZTF20acphdcg   SN2020znr   59238.269   UVM2   18.70   0.09   7.12E-16   5.59E-17
ZTF20acphdcg   SN2020znr   59243.443   UVM2   18.79   0.10   6.54E-16   5.77E-17
ZTF20acphdcg   SN2020znr   59248.155   UVM2   19.11   0.10   4.88E-16   4.49E-17
ZTF20acphdcg   SN2020znr   59252.279   UVM2   19.28   0.10   4.20E-16   3.97E-17
ZTF20acphdcg   SN2020znr   59270.463   UVM2   19.54   0.12   3.31E-16   3.60E-17
ZTF20acphdcg   SN2020znr   59275.043   UVM2   19.58   0.11   3.18E-16   3.24E-17
ZTF20acphdcg   SN2020znr   59280.160   UVM2   19.25   0.13   4.32E-16   5.19E-17
ZTF20acphdcg   SN2020znr   59285.459   UVM2   19.40   0.12   3.74E-16   3.96E-17
ZTF20acphdcg   SN2020znr   59290.576   UVM2   19.59   0.12   3.15E-16   3.47E-17
ZTF20acphdcg   SN2020znr   59298.006   UVM2   19.38   0.10   3.82E-16   3.69E-17
ZTF20acphdcg   SN2020znr   59304.258   UVM2   19.85   0.16   2.48E-16   3.56E-17
ZTF20acphdcg   SN2020znr   59308.162   UVM2   19.79   0.14   2.63E-16   3.28E-17
ZTF20acphdcg   SN2020znr   59313.092   UVM2   19.84   0.17   2.50E-16   4.02E-17
ZTF20acphdcg   SN2020znr   59175.800   UVW2   19.37   0.10   4.60E-16   4.36E-17
ZTF20acphdcg   SN2020znr   59178.322   UVW2   19.26   0.09   5.11E-16   4.30E-17
ZTF20acphdcg   SN2020znr   59181.040   UVW2   19.10   0.10   5.88E-16   5.33E-17
ZTF20acphdcg   SN2020znr   59203.547   UVW2   18.80   0.09   7.80E-16   6.14E-17
ZTF20acphdcg   SN2020znr   59207.662   UVW2   18.65   0.09   8.89E-16   7.70E-17
ZTF20acphdcg   SN2020znr   59211.780   UVW2   18.70   0.09   8.49E-16   6.62E-17
ZTF20acphdcg   SN2020znr   59215.830   UVW2   18.86   0.09   7.37E-16   5.84E-17
ZTF20acphdcg   SN2020znr   59219.014   UVW2   18.84   0.09   7.51E-16   5.94E-17
ZTF20acphdcg   SN2020znr   59232.224   UVW2   18.95   0.10   6.77E-16   6.02E-17
ZTF20acphdcg   SN2020znr   59238.266   UVW2   19.06   0.10   6.11E-16   5.51E-17
ZTF20acphdcg   SN2020znr   59243.437   UVW2   19.28   0.11   5.01E-16   5.10E-17
ZTF20acphdcg   SN2020znr   59248.153   UVW2   19.60   0.13   3.73E-16   4.35E-17
ZTF20acphdcg   SN2020znr   59252.278   UVW2   19.58   0.12   3.80E-16   4.09E-17
ZTF20acphdcg   SN2020znr   59270.460   UVW2   19.72   0.14   3.33E-16   4.27E-17
ZTF20acphdcg   SN2020znr   59275.039   UVW2   19.70   0.12   3.39E-16   3.76E-17
ZTF20acphdcg   SN2020znr   59280.157   UVW2   19.84   0.18   2.99E-16   4.98E-17
ZTF20acphdcg   SN2020znr   59285.455   UVW2   19.87   0.16   2.91E-16   4.36E-17
ZTF20acphdcg   SN2020znr   59290.574   UVW2   19.97   0.17   2.64E-16   4.05E-17
ZTF20acphdcg   SN2020znr   59298.004   UVW2   19.89   0.15   2.85E-16   4.05E-17
ZTF20acphdcg   SN2020znr   59304.257   UVW2   20.06   0.19   2.44E-16   4.25E-17
ZTF20acphdcg   SN2020znr   59308.160   UVW2   20.26   0.20   2.03E-16   3.71E-17
ZTF20acphdcg   SN2020znr   59313.089   UVW2   20.18   0.20   2.17E-16   3.90E-17
ZTF20acpyldh   SN2020abjc   59284.142   V   17.96   99.99   1.40E-16   8.10E-17
ZTF20acpyldh   SN2020abjc   59285.942   V   18.57   99.99   9.43E-17   4.58E-17
ZTF20acpyldh   SN2020abjc   59290.455   V   18.37   99.99   3.62E-17   5.51E-17
ZTF20acpyldh   SN2020abjc   59294.568   V   18.33   99.99   5.95E-17   5.73E-17
ZTF20acpyldh   SN2020abjc   59304.997   V   18.07   99.99   5.95E-17   7.31E-17
ZTF20acpyldh   SN2020abjc   59306.507   V   17.93   99.99   1.33E-16   8.27E-17
ZTF20acpyldh   SN2020abjc   59307.637   V   18.08   99.99   1.23E-17   7.18E-17
ZTF20acpyldh   SN2020abjc   59310.362   V   18.43   99.99   7.42E-17   5.24E-17
ZTF20acpyldh   SN2020abjc   59315.672   V   18.44   99.99   4.08E-17   5.16E-17
ZTF20acpyldh   SN2020abjc   59284.140   B   18.63   0.34   2.01E-16   6.25E-17
ZTF20acpyldh   SN2020abjc   59285.940   B   18.71   0.22   1.86E-16   3.76E-17
ZTF20acpyldh   SN2020abjc   59290.452   B   19.13   99.99   6.05E-17   4.28E-17
ZTF20acpyldh   SN2020abjc   59294.565   B   18.85   0.32   1.64E-16   4.81E-17
ZTF20acpyldh   SN2020abjc   59304.995   B   18.88   99.99   5.32E-17   5.37E-17
ZTF20acpyldh   SN2020abjc   59306.505   B   18.80   99.99   5.04E-17   5.78E-17
ZTF20acpyldh   SN2020abjc   59307.635   B   18.78   99.99   1.40E-16   5.91E-17
ZTF20acpyldh   SN2020abjc   59310.360   B   19.55   99.99   7.55E-17   2.91E-17
ZTF20acpyldh   SN2020abjc   59315.667   B   19.27   99.99   2.32E-17   3.75E-17
ZTF20acpyldh   SN2020abjc   59284.139   U   19.15   0.30   1.98E-16   5.45E-17
ZTF20acpyldh   SN2020abjc   59285.940   U   19.24   0.19   1.82E-16   3.18E-17
ZTF20acpyldh   SN2020abjc   59290.451   U   19.02   0.21   2.23E-16   4.30E-17
ZTF20acpyldh   SN2020abjc   59294.564   U   19.80   0.36   1.09E-16   3.59E-17
ZTF20acpyldh   SN2020abjc   59304.185   U   19.53   0.30   1.39E-16   3.84E-17
ZTF20acpyldh   SN2020abjc   59306.505   U   19.42   99.99   1.12E-16   5.13E-17
ZTF20acpyldh   SN2020abjc   59307.634   U   19.54   99.99   9.83E-17   4.60E-17
ZTF20acpyldh   SN2020abjc   59310.359   U   19.77   0.24   1.12E-16   2.46E-17
ZTF20acpyldh   SN2020abjc   59315.666   U   19.71   0.32   1.18E-16   3.47E-17
ZTF20acpyldh   SN2020abjc   59284.138   UVW1   20.36   99.99   1.12E-16   3.91E-17
ZTF20acpyldh   SN2020abjc   59285.939   UVW1   20.67   0.27   8.82E-17   2.19E-17
ZTF20acpyldh   SN2020abjc   59290.449   UVW1   20.61   0.34   9.32E-17   2.91E-17
ZTF20acpyldh   SN2020abjc   59294.562   UVW1   20.28   0.27   1.26E-16   3.13E-17
ZTF20acpyldh   SN2020abjc   59304.183   UVW1   20.48   0.25   1.05E-16   2.41E-17
ZTF20acpyldh   SN2020abjc   59306.504   UVW1   20.62   99.99   1.98E-17   3.08E-17
ZTF20acpyldh   SN2020abjc   59307.633   UVW1   20.49   99.99   7.27E-17   3.47E-17
ZTF20acpyldh   SN2020abjc   59310.358   UVW1   21.06   0.30   6.16E-17   1.69E-17
ZTF20acpyldh   SN2020abjc   59315.664   UVW1   20.75   0.36   8.19E-17   2.71E-17
ZTF20acpyldh   SN2020abjc   59284.142   UVM2   21.13   99.99   6.92E-17   2.54E-17
ZTF20acpyldh   SN2020abjc   59285.943   UVM2   21.38   0.29   6.03E-17   1.60E-17
ZTF20acpyldh   SN2020abjc   59290.456   UVM2   21.36   0.35   6.14E-17   1.97E-17
ZTF20acpyldh   SN2020abjc   59294.569   UVM2   21.16   0.30   7.38E-17   2.03E-17
ZTF20acpyldh   SN2020abjc   59304.998   UVM2   21.11   0.36   7.73E-17   2.55E-17
ZTF20acpyldh   SN2020abjc   59306.508   UVM2   21.50   99.99   3.37E-18   1.80E-17
ZTF20acpyldh   SN2020abjc   59307.638   UVM2   21.11   99.99   6.25E-17   2.58E-17
ZTF20acpyldh   SN2020abjc   59310.362   UVM2   21.51   0.33   5.35E-17   1.62E-17
ZTF20acpyldh   SN2020abjc   59315.673   UVM2   21.83   99.99   2.00E-17   1.34E-17
ZTF20acpyldh   SN2020abjc   59284.140   UVW2   21.35   99.99   2.94E-17   2.48E-17
ZTF20acpyldh   SN2020abjc   59285.941   UVW2   21.25   0.26   8.10E-17   1.93E-17
ZTF20acpyldh   SN2020abjc   59290.452   UVW2   21.45   99.99   6.68E-17   2.27E-17
ZTF20acpyldh   SN2020abjc   59294.565   UVW2   20.98   0.28   1.05E-16   2.69E-17
ZTF20acpyldh   SN2020abjc   59304.996   UVW2   21.33   99.99   3.47E-17   2.52E-17
ZTF20acpyldh   SN2020abjc   59306.506   UVW2   21.12   99.99   6.44E-17   3.07E-17
ZTF20acpyldh   SN2020abjc   59307.635   UVW2   21.45   99.99   4.66E-18   2.26E-17
ZTF20acpyldh   SN2020abjc   59310.360   UVW2   21.87   99.99   2.56E-17   1.53E-17
ZTF20acpyldh   SN2020abjc   59315.668   UVW2   21.63   99.99   4.25E-17   1.91E-17
ZTF21aaarmti   SN2021ek   59234.210   V   18.36   99.99   1.52E-16   5.56E-17
ZTF21aaarmti   SN2021ek   59238.519   V   18.54   99.99   1.42E-16   4.73E-17
ZTF21aaarmti   SN2021ek   59246.362   V   18.26   0.31   1.80E-16   5.20E-17
ZTF21aaarmti   SN2021ek   59251.530   V   18.51   99.99   8.17E-17   4.84E-17
ZTF21aaarmti   SN2021ek   59255.050   V   18.29   99.99   1.03E-16   5.94E-17
ZTF21aaarmti   SN2021ek   59259.299   V   18.49   99.99   1.14E-16   4.96E-17
ZTF21aaarmti   SN2021ek   59267.066   V   18.48   99.99   2.45E-17   4.97E-17
ZTF21aaarmti   SN2021ek   59387.474   V   18.61   99.99   1.60E-19   4.42E-17
ZTF21aaarmti   SN2021ek   59234.005   B   18.70   0.24   1.88E-16   4.14E-17
ZTF21aaarmti   SN2021ek   59238.515   B   18.50   0.19   2.27E-16   4.03E-17
ZTF21aaarmti   SN2021ek   59246.356   B   18.97   0.29   1.47E-16   3.92E-17
ZTF21aaarmti   SN2021ek   59251.525   B   19.02   0.31   1.40E-16   4.03E-17
ZTF21aaarmti   SN2021ek   59255.047   B   19.04   99.99   1.03E-16   4.65E-17
ZTF21aaarmti   SN2021ek   59259.295   B   19.28   99.99   8.84E-17   3.73E-17
ZTF21aaarmti   SN2021ek   59263.215   B   19.28   99.99   4.01E-17   3.72E-17
ZTF21aaarmti   SN2021ek   59267.060   B   19.12   99.99   6.76E-17   4.31E-17
ZTF21aaarmti   SN2021ek   59387.497   B   19.40   99.99   8.83E-20   3.34E-17
ZTF21aaarmti   SN2021ek   59234.004   U   18.77   0.14   2.80E-16   3.51E-17
ZTF21aaarmti   SN2021ek   59238.514   U   18.70   0.13   2.98E-16   3.66E-17
ZTF21aaarmti   SN2021ek   59246.355   U   18.61   0.13   3.24E-16   3.87E-17
ZTF21aaarmti   SN2021ek   59251.524   U   19.19   0.20   1.90E-16   3.55E-17
ZTF21aaarmti   SN2021ek   59255.046   U   19.73   99.99   1.02E-16   3.85E-17
ZTF21aaarmti   SN2021ek   59259.295   U   19.99   99.99   8.03E-17   3.05E-17
ZTF21aaarmti   SN2021ek   59263.214   U   19.89   0.34   1.00E-16   3.14E-17
ZTF21aaarmti   SN2021ek   59267.059   U   19.66   0.33   1.24E-16   3.75E-17
ZTF21aaarmti   SN2021ek   59387.445   U   20.16   99.99   -1.26E-19   2.60E-17
ZTF21aaarmti   SN2021ek   59234.003   UVW1   20.40   0.30   1.13E-16   3.08E-17
ZTF21aaarmti   SN2021ek   59238.512   UVW1   20.11   0.24   1.48E-16   3.19E-17
ZTF21aaarmti   SN2021ek   59246.352   UVW1   20.66   99.99   8.34E-17   2.96E-17
ZTF21aaarmti   SN2021ek   59251.522   UVW1   20.67   99.99   6.57E-17   2.93E-17
ZTF21aaarmti   SN2021ek   59255.044   UVW1   20.44   99.99   3.33E-17   3.64E-17
ZTF21aaarmti   SN2021ek   59259.293   UVW1   20.68   99.99   6.40E-17   2.91E-17
ZTF21aaarmti   SN2021ek   59263.211   UVW1   20.71   99.99   3.47E-17   2.84E-17
ZTF21aaarmti   SN2021ek   59267.056   UVW1   20.66   99.99   -1.33E-17   2.96E-17
ZTF21aaarmti   SN2021ek   59387.450   UVW1   20.88   99.99   -4.34E-19   2.42E-17
ZTF21aaarmti   SN2021ek   59234.210   UVM2   21.10   99.99   6.74E-17   2.61E-17
ZTF21aaarmti   SN2021ek   59238.520   UVM2   21.10   0.33   7.85E-17   2.39E-17
ZTF21aaarmti   SN2021ek   59246.363   UVM2   20.90   0.29   9.43E-17   2.53E-17
ZTF21aaarmti   SN2021ek   59251.530   UVM2   21.27   99.99   1.89E-17   2.22E-17
ZTF21aaarmti   SN2021ek   59255.050   UVM2   20.73   99.99   9.43E-17   3.66E-17
ZTF21aaarmti   SN2021ek   59259.300   UVM2   21.24   99.99   5.03E-17   2.28E-17
ZTF21aaarmti   SN2021ek   59267.067   UVM2   21.28   99.99   3.02E-17   2.22E-17
ZTF21aaarmti   SN2021ek   59387.453   UVM2   21.58   99.99   -3.53E-19   1.67E-17
ZTF21aaarmti   SN2021ek   59234.207   UVW2   20.96   0.33   1.06E-16   3.18E-17
ZTF21aaarmti   SN2021ek   59238.516   UVW2   21.18   0.33   8.70E-17   2.62E-17
ZTF21aaarmti   SN2021ek   59246.357   UVW2   21.18   0.35   8.70E-17   2.80E-17
ZTF21aaarmti   SN2021ek   59251.526   UVW2   20.98   0.31   1.04E-16   2.96E-17
ZTF21aaarmti   SN2021ek   59255.047   UVW2   21.05   99.99   4.46E-17   3.26E-17
ZTF21aaarmti   SN2021ek   59259.296   UVW2   21.26   99.99   4.46E-17   2.68E-17
ZTF21aaarmti   SN2021ek   59263.216   UVW2   21.06   99.99   -1.63E-17   3.24E-17
ZTF21aaarmti   SN2021ek   59267.061   UVW2   21.26   99.99   2.29E-17   2.69E-17
ZTF21abaiono   SN2021lwz   59347.332   V   17.89   0.17   2.53E-16   4.00E-17
ZTF21abaiono   SN2021lwz   59348.065   V   17.89   0.23   2.53E-16   5.41E-17
ZTF21abaiono   SN2021lwz   59349.064   V   17.27   0.14   4.46E-16   5.78E-17
ZTF21abaiono   SN2021lwz   59350.187   V   17.24   0.18   4.59E-16   7.64E-17
ZTF21abaiono   SN2021lwz   59354.370   V   17.23   0.19   4.63E-16   8.14E-17
ZTF21abaiono   SN2021lwz   59356.566   V   17.25   0.19   4.55E-16   7.99E-17
ZTF21abaiono   SN2021lwz   59364.130   V   17.70   99.99   2.20E-16   1.03E-16
ZTF21abaiono   SN2021lwz   59368.375   V   18.10   0.25   2.08E-16   4.85E-17
ZTF21abaiono   SN2021lwz   59370.901   V   17.70   0.27   3.02E-16   7.57E-17
ZTF21abaiono   SN2021lwz   59347.327   B   17.47   0.08   5.83E-16   4.32E-17
ZTF21abaiono   SN2021lwz   59348.061   B   17.36   0.09   6.46E-16   5.38E-17
ZTF21abaiono   SN2021lwz   59349.063   B   17.29   0.08   6.89E-16   5.10E-17
ZTF21abaiono   SN2021lwz   59350.185   B   17.26   0.10   7.09E-16   6.55E-17
ZTF21abaiono   SN2021lwz   59354.366   B   17.01   0.10   8.94E-16   8.25E-17
ZTF21abaiono   SN2021lwz   59356.565   B   17.53   0.13   5.51E-16   6.64E-17
ZTF21abaiono   SN2021lwz   59364.128   B   17.66   0.19   4.89E-16   8.61E-17
ZTF21abaiono   SN2021lwz   59366.917   B   18.42   0.18   2.44E-16   4.13E-17
ZTF21abaiono   SN2021lwz   59368.371   B   18.16   0.15   3.09E-16   4.33E-17
ZTF21abaiono   SN2021lwz   59370.897   B   18.32   0.21   2.69E-16   5.28E-17
ZTF21abaiono   SN2021lwz   59347.326   U   17.26   0.05   1.13E-15   5.20E-17
ZTF21abaiono   SN2021lwz   59348.060   U   17.05   0.06   1.37E-15   7.58E-17
ZTF21abaiono   SN2021lwz   59349.062   U   17.10   0.06   1.31E-15   7.24E-17
ZTF21abaiono   SN2021lwz   59350.185   U   16.96   0.06   1.49E-15   8.23E-17
ZTF21abaiono   SN2021lwz   59354.366   U   17.17   0.08   1.23E-15   9.04E-17
ZTF21abaiono   SN2021lwz   59356.565   U   17.56   0.09   8.55E-16   7.11E-17
ZTF21abaiono   SN2021lwz   59364.128   U   18.63   0.23   3.18E-16   6.84E-17
ZTF21abaiono   SN2021lwz   59366.916   U   18.68   0.13   3.04E-16   3.69E-17
ZTF21abaiono   SN2021lwz   59368.370   U   18.68   0.13   3.04E-16   3.69E-17
ZTF21abaiono   SN2021lwz   59370.896   U   18.73   0.17   2.93E-16   4.65E-17
ZTF21abaiono   SN2021lwz   59347.324   UVW1   17.33   0.05   1.91E-15   8.81E-17
ZTF21abaiono   SN2021lwz   59348.058   UVW1   17.26   0.05   2.04E-15   9.40E-17
ZTF21abaiono   SN2021lwz   59349.062   UVW1   17.25   0.05   2.06E-15   9.48E-17
ZTF21abaiono   SN2021lwz   59350.184   UVW1   17.14   0.06   2.28E-15   1.26E-16
ZTF21abaiono   SN2021lwz   59354.364   UVW1   17.50   0.07   1.63E-15   1.05E-16
ZTF21abaiono   SN2021lwz   59356.565   UVW1   18.04   0.08   9.96E-16   7.40E-17
ZTF21abaiono   SN2021lwz   59364.127   UVW1   20.13   0.34   1.44E-16   4.56E-17
ZTF21abaiono   SN2021lwz   59366.913   UVW1   19.53   0.14   2.51E-16   3.14E-17
ZTF21abaiono   SN2021lwz   59368.368   UVW1   19.80   0.15   1.95E-16   2.66E-17
ZTF21abaiono   SN2021lwz   59370.894   UVW1   19.89   0.20   1.81E-16   3.35E-17
ZTF21abaiono   SN2021lwz   59347.333   UVM2   17.46   0.04   2.23E-15   8.25E-17
ZTF21abaiono   SN2021lwz   59348.065   UVM2   17.35   0.05   2.47E-15   1.14E-16
ZTF21abaiono   SN2021lwz   59349.065   UVM2   17.42   0.05   2.32E-15   1.07E-16
ZTF21abaiono   SN2021lwz   59350.188   UVM2   17.44   0.07   2.28E-15   1.47E-16
ZTF21abaiono   SN2021lwz   59354.371   UVM2   17.83   0.06   1.58E-15   8.80E-17
ZTF21abaiono   SN2021lwz   59356.567   UVM2   18.59   0.07   7.87E-16   5.15E-17
ZTF21abaiono   SN2021lwz   59364.130   UVM2   20.17   0.22   1.85E-16   3.67E-17
ZTF21abaiono   SN2021lwz   59368.375   UVM2   20.53   0.13   1.33E-16   1.64E-17
ZTF21abaiono   SN2021lwz   59370.902   UVM2   20.49   0.19   1.37E-16   2.37E-17
ZTF21abaiono   SN2021lwz   59347.328   UVW2   17.78   0.05   1.98E-15   9.18E-17
ZTF21abaiono   SN2021lwz   59348.061   UVW2   17.73   0.05   2.08E-15   9.61E-17
ZTF21abaiono   SN2021lwz   59349.063   UVW2   17.80   0.05   1.95E-15   9.01E-17
ZTF21abaiono   SN2021lwz   59350.186   UVW2   17.75   0.06   2.04E-15   1.13E-16
ZTF21abaiono   SN2021lwz   59354.367   UVW2   18.29   0.07   1.25E-15   8.11E-17
ZTF21abaiono   SN2021lwz   59356.566   UVW2   18.99   0.09   6.53E-16   5.52E-17
ZTF21abaiono   SN2021lwz   59364.128   UVW2   20.27   0.24   2.02E-16   4.39E-17
ZTF21abaiono   SN2021lwz   59366.918   UVW2   20.89   0.30   1.13E-16   3.08E-17
ZTF21abaiono   SN2021lwz   59368.371   UVW2   20.59   0.14   1.49E-16   1.98E-17
ZTF21abaiono   SN2021lwz   59370.898   UVW2   20.86   0.25   1.16E-16   2.68E-17
ZTF21accwovq   SN2021zcl   59537.023   V   18.31   99.99   7.25E-17   5.85E-17
ZTF21accwovq   SN2021zcl   59539.461   V   17.71   99.99   1.08E-16   1.02E-16
ZTF21accwovq   SN2021zcl   59541.529   V   18.28   99.99   8.62E-17   6.00E-17
ZTF21accwovq   SN2021zcl   59543.855   V   17.67   99.99   2.50E-16   1.06E-16
ZTF21accwovq   SN2021zcl   59537.021   B   18.83   0.29   1.68E-16   4.51E-17
ZTF21accwovq   SN2021zcl   59539.458   B   18.43   99.99   1.99E-16   8.11E-17
ZTF21accwovq   SN2021zcl   59541.521   B   18.94   0.34   1.51E-16   4.64E-17
ZTF21accwovq   SN2021zcl   59543.853   B   18.49   99.99   2.18E-16   7.73E-17
ZTF21accwovq   SN2021zcl   59537.020   U   19.75   99.99   1.81E-17   3.78E-17
ZTF21accwovq   SN2021zcl   59539.458   U   19.75   99.99   5.43E-17   3.79E-17
ZTF21accwovq   SN2021zcl   59541.519   U   19.66   99.99   4.71E-17   4.12E-17
ZTF21accwovq   SN2021zcl   59542.593   U   19.08   99.99   9.61E-17   7.06E-17
ZTF21accwovq   SN2021zcl   59519.702   UVW1   20.03   0.29   1.59E-16   4.18E-17
ZTF21accwovq   SN2021zcl   59537.019   UVW1   20.36   99.99   -3.21E-17   3.91E-17
ZTF21accwovq   SN2021zcl   59539.083   UVW1   20.00   99.99   7.17E-17   5.45E-17
ZTF21accwovq   SN2021zcl   59539.457   UVW1   20.47   99.99   5.15E-17   3.52E-17
ZTF21accwovq   SN2021zcl   59541.516   UVW1   20.26   99.99   2.90E-17   4.29E-17
ZTF21accwovq   SN2021zcl   59542.592   UVW1   19.81   99.99   -6.19E-17   6.46E-17
ZTF21accwovq   SN2021zcl   59549.104   UVW1   20.40   99.99   -3.33E-18   3.76E-17
ZTF21accwovq   SN2021zcl   59559.383   UVW1   20.48   99.99   1.94E-17   3.49E-17
ZTF21accwovq   SN2021zcl   59574.437   UVW1   20.24   99.99   3.29E-17   4.36E-17
ZTF21accwovq   SN2021zcl   59579.417   UVW1   20.46   99.99   1.69E-18   3.55E-17
ZTF21accwovq   SN2021zcl   59589.437   UVW1   20.45   99.99   2.70E-17   3.58E-17
ZTF21accwovq   SN2021zcl   59519.696   UVM2   20.29   99.99   7.78E-17   5.48E-17
ZTF21accwovq   SN2021zcl   59537.023   UVM2   20.46   99.99   -4.00E-18   4.70E-17
ZTF21accwovq   SN2021zcl   59539.082   UVM2   20.44   99.99   1.24E-17   4.81E-17
ZTF21accwovq   SN2021zcl   59539.461   UVM2   19.95   99.99   -1.40E-16   7.52E-17
ZTF21accwovq   SN2021zcl   59541.530   UVM2   20.24   99.99   -5.97E-18   5.76E-17
ZTF21accwovq   SN2021zcl   59543.856   UVM2   19.83   99.99   -1.06E-16   8.37E-17
ZTF21accwovq   SN2021zcl   59549.102   UVM2   20.44   99.99   -3.34E-17   4.78E-17
ZTF21accwovq   SN2021zcl   59559.377   UVM2   20.34   99.99   2.56E-17   5.26E-17
ZTF21accwovq   SN2021zcl   59569.866   UVM2   19.82   99.99   1.16E-16   8.48E-17
ZTF21accwovq   SN2021zcl   59574.434   UVM2   20.03   99.99   7.50E-17   6.98E-17
ZTF21accwovq   SN2021zcl   59579.412   UVM2   20.34   99.99   4.07E-18   5.23E-17
ZTF21accwovq   SN2021zcl   59589.432   UVM2   20.44   99.99   -8.08E-17   4.79E-17
ZTF21accwovq   SN2021zcl   59519.691   UVW2   20.54   99.99   5.94E-17   5.24E-17
ZTF21accwovq   SN2021zcl   59537.021   UVW2   20.65   99.99   4.92E-18   4.74E-17
ZTF21accwovq   SN2021zcl   59539.081   UVW2   20.75   99.99   -1.19E-17   4.31E-17
ZTF21accwovq   SN2021zcl   59539.459   UVW2   19.92   99.99   1.25E-16   9.20E-17
ZTF21accwovq   SN2021zcl   59543.853   UVW2   20.06   99.99   9.93E-18   8.11E-17
ZTF21accwovq   SN2021zcl   59549.100   UVW2   20.50   99.99   9.73E-17   5.44E-17
ZTF21accwovq   SN2021zcl   59559.372   UVW2   20.53   99.99   2.55E-17   5.27E-17
ZTF21accwovq   SN2021zcl   59569.862   UVW2   20.46   99.99   3.37E-17   5.64E-17
ZTF21accwovq   SN2021zcl   59574.431   UVW2   20.23   99.99   7.79E-17   6.95E-17
ZTF21accwovq   SN2021zcl   59579.407   UVW2   20.51   99.99   3.37E-17   5.39E-17
ZTF21accwovq   SN2021zcl   59589.427   UVW2   20.54   99.99   -1.88E-17   5.22E-17


==> anc/modified_BB_fits_table7.txt <==
### Table 7 -- Modified Blackbody Fits
### Name   TNS_ID   MJD   logL   logL_dw   logL_up   logR   logR_dw   logR_up   logT   logT_dw   logT_up
ATLAS18unu   SN2018ibb   58464.7   44.293   0.026   0.025   15.822   0.036   0.035   3.949   0.012   0.012
ATLAS18unu   SN2018ibb   58472.7   44.265   0.030   0.029   15.853   0.038   0.038   3.926   0.012   0.013
ATLAS18unu   SN2018ibb   58476.4   44.269   0.033   0.031   15.866   0.041   0.040   3.921   0.013   0.014
ATLAS18unu   SN2018ibb   58481.0   44.300   0.041   0.039   15.950   0.050   0.050   3.887   0.017   0.016
ATLAS18unu   SN2018ibb   58484.7   44.234   0.034   0.035   15.894   0.043   0.046   3.898   0.015   0.015
ATLAS18unu   SN2018ibb   58493.9   44.238   0.042   0.039   15.906   0.052   0.051   3.893   0.017   0.017
ATLAS18unu   SN2018ibb   58497.1   44.228   0.038   0.038   15.911   0.050   0.049   3.889   0.017   0.016
ATLAS18unu   SN2018ibb   58501.0   44.171   0.036   0.035   15.835   0.046   0.045   3.912   0.015   0.015
ATLAS18unu   SN2018ibb   58505.3   44.213   0.036   0.035   15.913   0.044   0.044   3.883   0.013   0.015
ATLAS18unu   SN2018ibb   58507.6   44.146   0.038   0.039   15.864   0.050   0.051   3.891   0.017   0.017
ATLAS18unu   SN2018ibb   58516.5   44.015   0.052   0.052   15.778   0.068   0.068   3.902   0.023   0.022
ATLAS18unu   SN2018ibb   58521.5   44.022   0.043   0.044   15.778   0.056   0.057   3.903   0.018   0.019
ATLAS18unu   SN2018ibb   58528.5   44.043   0.060   0.065   15.830   0.083   0.085   3.883   0.028   0.027
ATLAS18unu   SN2018ibb   58531.1   44.057   0.043   0.042   15.756   0.056   0.057   3.923   0.019   0.019
ATLAS18unu   SN2018ibb   58535.6   44.243   0.093   0.096   15.993   0.114   0.123   3.851   0.040   0.036
ATLAS18unu   SN2018ibb   58541.3   43.981   0.068   0.068   15.721   0.089   0.086   3.922   0.028   0.029
ATLAS18unu   SN2018ibb   58545.3   44.005   0.042   0.042   15.725   0.056   0.057   3.925   0.019   0.019
ATLAS18unu   SN2018ibb   58559.9   43.968   0.053   0.048   15.698   0.065   0.062   3.930   0.021   0.021
ATLAS18unu   SN2018ibb   58564.3   43.881   0.052   0.051   15.597   0.070   0.071   3.958   0.024   0.025
ATLAS18unu   SN2018ibb   58569.3   43.655   0.150   0.142   15.376   0.205   0.186   4.012   0.061   0.070
ATLAS18unu   SN2018ibb   58574.0   43.839   0.093   0.096   15.656   0.133   0.138   3.919   0.048   0.046
ATLAS18unu   SN2018ibb   58585.1   43.825   0.036   0.041   15.639   0.083   0.079   3.923   0.030   0.034
ATLAS18unu   SN2018ibb   58592.2   43.892   0.061   0.064   15.866   0.091   0.089   3.827   0.030   0.031
ATLAS18unu   SN2018ibb   58599.1   43.981   0.147   0.158   16.104   0.169   0.179   3.730   0.051   0.049
ATLAS18unu   SN2018ibb   58660.2   43.715   0.087   0.086   15.758   0.132   0.123   3.836   0.041   0.046
ATLAS18unu   SN2018ibb   58667.5   43.751   0.081   0.091   15.785   0.127   0.125   3.832   0.041   0.044
ATLAS18unu   SN2018ibb   58674.3   43.686   0.070   0.076   15.704   0.110   0.113   3.856   0.038   0.039
ATLAS18unu   SN2018ibb   58681.1   43.696   0.079   0.080   15.783   0.116   0.107   3.819   0.035   0.040
ATLAS18unu   SN2018ibb   58697.1   43.505   0.071   0.074   15.578   0.126   0.113   3.874   0.040   0.048
ATLAS18unu   SN2018ibb   58704.7   43.714   0.091   0.090   15.858   0.117   0.119   3.786   0.038   0.038
ATLAS18unu   SN2018ibb   58716.3   43.334   0.073   0.090   15.398   0.162   0.161   3.920   0.059   0.067
ATLAS18yff   SN2018hti   58430.5   44.603   0.025   0.027   15.360   0.031   0.032   4.257   0.021   0.022
ATLAS18yff   SN2018hti   58431.5   44.636   0.041   0.050   15.141   0.039   0.039   4.375   0.029   0.031
ATLAS18yff   SN2018hti   58433.9   44.728   0.041   0.045   15.201   0.038   0.036   4.368   0.027   0.029
ATLAS18yff   SN2018hti   58434.9   44.741   0.041   0.045   15.206   0.038   0.038   4.369   0.028   0.029
ATLAS18yff   SN2018hti   58436.0   44.753   0.035   0.040   15.241   0.033   0.032   4.354   0.023   0.026
ATLAS18yff   SN2018hti   58440.4   44.745   0.037   0.040   15.358   0.043   0.039   4.294   0.027   0.030
ATLAS18yff   SN2018hti   58442.7   44.791   0.027   0.028   15.359   0.029   0.027   4.305   0.019   0.021
ATLAS18yff   SN2018hti   58446.7   44.734   0.021   0.021   15.426   0.025   0.025   4.257   0.016   0.017
ATLAS18yff   SN2018hti   58448.6   44.743   0.019   0.019   15.467   0.025   0.024   4.239   0.016   0.016
ATLAS18yff   SN2018hti   58450.5   44.732   0.017   0.017   15.498   0.026   0.024   4.221   0.015   0.015
ATLAS18yff   SN2018hti   58453.1   44.716   0.017   0.016   15.552   0.024   0.023   4.189   0.013   0.015
ATLAS18yff   SN2018hti   58454.2   44.722   0.015   0.015   15.554   0.022   0.022   4.190   0.013   0.013
ATLAS18yff   SN2018hti   58456.5   44.717   0.016   0.016   15.533   0.023   0.023   4.199   0.013   0.015
ATLAS18yff   SN2018hti   58459.9   44.682   0.009   0.009   15.580   0.017   0.017   4.167   0.009   0.009
ATLAS18yff   SN2018hti   58465.0   44.649   0.013   0.013   15.641   0.024   0.025   4.128   0.012   0.013
ATLAS18yff   SN2018hti   58467.4   44.626   0.015   0.014   15.598   0.025   0.025   4.144   0.013   0.014
ATLAS18yff   SN2018hti   58474.0   44.540   0.013   0.013   15.621   0.027   0.026   4.111   0.013   0.014
ATLAS18yff   SN2018hti   58476.8   44.512   0.017   0.017   15.651   0.034   0.033   4.089   0.016   0.017
ATLAS18yff   SN2018hti   58482.5   44.490   0.016   0.016   15.686   0.033   0.031   4.066   0.015   0.016
ATLAS18yff   SN2018hti   58485.2   44.474   0.016   0.016   15.672   0.033   0.032   4.069   0.016   0.016
ATLAS18yff   SN2018hti   58491.8   44.396   0.016   0.016   15.669   0.031   0.032   4.051   0.015   0.015
ATLAS18yff   SN2018hti   58496.3   44.338   0.018   0.018   15.726   0.038   0.036   4.008   0.016   0.018
ATLAS18yff   SN2018hti   58504.8   44.228   0.038   0.036   15.712   0.074   0.072   3.988   0.032   0.033
ATLAS18yff   SN2018hti   58508.4   44.212   0.023   0.021   15.739   0.045   0.046   3.970   0.020   0.019
ATLAS18yff   SN2018hti   58512.4   44.146   0.031   0.028   15.785   0.053   0.053   3.931   0.022   0.021
ATLAS18yff   SN2018hti   58516.3   44.114   0.033   0.032   15.776   0.068   0.065   3.927   0.027   0.029
ATLAS19ine   SN2019enz   58622.3   44.532   0.021   0.020   15.494   0.053   0.050   4.173   0.023   0.024
ATLAS19ine   SN2019enz   58625.6   44.502   0.020   0.021   15.555   0.049   0.046   4.135   0.020   0.021
ATLAS19ine   SN2019enz   58628.7   44.474   0.030   0.031   15.629   0.060   0.059   4.091   0.024   0.024
ATLAS19ine   SN2019enz   58631.8   44.473   0.035   0.034   15.666   0.060   0.063   4.072   0.024   0.023
ATLAS19ine   SN2019enz   58634.3   44.483   0.063   0.069   15.810   0.097   0.102   4.002   0.035   0.034
ATLAS19prf   SN2019lsq   58705.2   44.229   0.022   0.021   15.511   0.037   0.037   4.088   0.015   0.016
ATLAS19prf   SN2019lsq   58709.5   44.207   0.019   0.020   15.502   0.036   0.036   4.087   0.014   0.016
ATLAS19prf   SN2019lsq   58717.0   44.075   0.030   0.030   15.498   0.052   0.050   4.057   0.020   0.021
ATLAS19prf   SN2019lsq   58724.3   43.937   0.038   0.037   15.456   0.071   0.063   4.043   0.026   0.029
ATLAS19prf   SN2019lsq   58728.0   43.824   0.047   0.047   15.553   0.071   0.068   3.966   0.025   0.026
ATLAS19ynd   SN2019szu   58808.2   44.767   0.026   0.026   16.136   0.032   0.034   3.910   0.011   0.011
ATLAS19ynd   SN2019szu   58816.3   44.214   0.063   0.062   15.736   0.081   0.075   3.973   0.025   0.026
ATLAS19ynd   SN2019szu   58824.8   44.190   0.047   0.043   15.543   0.077   0.069   4.063   0.026   0.028
ATLAS19ynd   SN2019szu   58825.8   44.344   0.050   0.046   15.756   0.064   0.062   3.995   0.021   0.021
ATLAS19ynd   SN2019szu   58830.0   44.269   0.042   0.042   15.685   0.057   0.058   4.011   0.020   0.021
ATLAS19ynd   SN2019szu   58840.5   44.223   0.045   0.045   15.576   0.067   0.064   4.055   0.023   0.024
ATLAS19ynd   SN2019szu   58844.3   44.234   0.066   0.063   15.677   0.087   0.083   4.006   0.028   0.030
ATLAS19ynd   SN2019szu   58847.3   44.244   0.053   0.046   15.603   0.077   0.068   4.046   0.025   0.028
ATLAS19ynd   SN2019szu   58852.4   44.258   0.049   0.046   15.659   0.064   0.061   4.022   0.021   0.021
ATLAS19ynd   SN2019szu   58856.4   44.278   0.062   0.061   15.639   0.090   0.086   4.037   0.030   0.031
ATLAS19ynd   SN2019szu   58860.2   44.255   0.059   0.056   15.643   0.080   0.075   4.029   0.025   0.027
ATLAS19ynd   SN2019szu   59008.8   43.713   0.072   0.252   15.081   0.323   0.225   4.168   0.118   0.228
ATLAS20xqi   SN2020rmv   59121.2   44.359   0.082   0.078   15.794   0.108   0.106   3.979   0.036   0.037
ATLAS20xqi   SN2020rmv   59126.3   44.368   0.067   0.066   15.828   0.088   0.084   3.965   0.028   0.029
ATLAS20xqi   SN2020rmv   59131.4   44.246   0.095   0.087   15.499   0.169   0.163   4.098   0.064   0.068
ATLAS20xqi   SN2020rmv   59132.5   44.203   0.116   0.112   15.662   0.156   0.150   4.007   0.050   0.051
ATLAS20xqi   SN2020rmv   59136.7   44.339   0.085   0.082   15.899   0.103   0.107   3.922   0.035   0.033
ATLAS20xqi   SN2020rmv   59140.8   44.124   0.133   0.156   15.536   0.211   0.245   4.048   0.087   0.078
ATLAS20xqi   SN2020rmv   59144.9   44.378   0.225   0.299   15.923   0.354   0.396   3.918   0.125   0.124
ATLAS20xqi   SN2020rmv   59152.4   44.267   0.194   0.424   15.862   0.298   0.538   3.921   0.162   0.102
ATLAS20xqi   SN2020rmv   59185.5   44.294   0.265   0.293   16.125   0.374   0.348   3.796   0.101   0.124
ATLAS20zst   SN2020tcw   59139.0   44.029   0.019   0.019   15.874   0.024   0.026   3.857   0.009   0.008
ATLAS20zst   SN2020tcw   59141.2   44.017   0.026   0.024   15.892   0.035   0.032   3.845   0.011   0.012
ATLAS20zst   SN2020tcw   59142.0   44.016   0.040   0.040   15.919   0.053   0.051   3.832   0.017   0.017
ATLAS20zst   SN2020tcw   59147.0   44.065   0.067   0.069   16.116   0.082   0.085   3.745   0.026   0.025
ATLAS20zst   SN2020tcw   59150.7   43.977   0.072   0.074   16.082   0.089   0.088   3.740   0.027   0.027
ATLAS20zst   SN2020tcw   59154.9   43.824   0.091   0.084   15.966   0.114   0.107   3.760   0.034   0.035
ATLAS20zst   SN2020tcw   59155.5   43.997   0.069   0.078   16.180   0.081   0.089   3.696   0.025   0.024
ATLAS20zst   SN2020tcw   59159.1   43.739   0.071   0.075   15.965   0.094   0.095   3.739   0.030   0.030
ATLAS20zst   SN2020tcw   59162.5   43.846   0.141   0.140   16.126   0.157   0.156   3.685   0.044   0.046
ATLAS20zst   SN2020tcw   59167.5   43.577   0.174   0.197   15.979   0.213   0.221   3.691   0.063   0.065
Gaia16apd   SN2016eay   57529.7   44.644   0.012   0.011   15.333   0.016   0.016   4.281   0.010   0.010
Gaia16apd   SN2016eay   57531.7   44.618   0.014   0.015   15.232   0.019   0.019   4.325   0.012   0.013
Gaia16apd   SN2016eay   57533.1   44.486   0.009   0.009   15.457   0.021   0.021   4.180   0.010   0.010
Gaia16apd   SN2016eay   57537.5   44.614   0.009   0.009   15.380   0.016   0.016   4.250   0.009   0.010
Gaia16apd   SN2016eay   57541.4   44.606   0.008   0.007   15.463   0.016   0.015   4.207   0.008   0.008
Gaia16apd   SN2016eay   57543.3   44.584   0.009   0.009   15.491   0.017   0.018   4.187   0.009   0.009
Gaia16apd   SN2016eay   57545.2   44.527   0.007   0.007   15.511   0.015   0.014   4.163   0.007   0.008
Gaia16apd   SN2016eay   57547.3   44.545   0.008   0.008   15.534   0.015   0.014   4.156   0.007   0.008
Gaia16apd   SN2016eay   57550.6   44.524   0.007   0.008   15.555   0.015   0.014   4.140   0.007   0.008
Gaia16apd   SN2016eay   57553.3   44.338   0.020   0.020   15.811   0.028   0.025   3.966   0.010   0.010
Gaia16apd   SN2016eay   57556.9   44.411   0.009   0.009   15.598   0.017   0.017   4.091   0.008   0.007
Gaia16apd   SN2016eay   57559.3   44.379   0.012   0.012   15.665   0.019   0.020   4.049   0.008   0.008
Gaia16apd   SN2016eay   57562.1   44.300   0.011   0.012   15.628   0.021   0.020   4.048   0.008   0.008
Gaia16apd   SN2016eay   57591.2   43.651   0.065   0.065   15.581   0.081   0.084   3.909   0.027   0.026
Gaia16apd   SN2016eay   57595.0   43.813   0.077   0.074   15.763   0.095   0.096   3.858   0.031   0.031
Gaia17biu   SN2017egm   57906.3   44.087   0.018   0.020   14.962   0.022   0.021   4.327   0.014   0.016
Gaia17biu   SN2017egm   57908.2   44.064   0.016   0.014   15.036   0.020   0.020   4.285   0.013   0.013
Gaia17biu   SN2017egm   57914.5   44.188   0.013   0.013   15.128   0.019   0.018   4.270   0.011   0.012
Gaia17biu   SN2017egm   57915.9   44.188   0.011   0.010   15.190   0.018   0.017   4.239   0.010   0.010
Gaia17biu   SN2017egm   57919.1   44.230   0.009   0.010   15.245   0.016   0.015   4.222   0.009   0.009
Gaia17biu   SN2017egm   57920.2   44.278   0.010   0.010   15.251   0.017   0.016   4.231   0.009   0.009
Gaia17biu   SN2017egm   57922.0   44.295   0.009   0.010   15.295   0.015   0.015   4.213   0.008   0.009
Gaia17biu   SN2017egm   57924.0   44.264   0.008   0.009   15.332   0.014   0.013   4.187   0.007   0.008
Gaia17biu   SN2017egm   57926.7   44.223   0.009   0.008   15.366   0.014   0.014   4.159   0.007   0.008
Gaia17biu   SN2017egm   57928.7   44.169   0.007   0.008   15.384   0.016   0.014   4.137   0.007   0.008
Gaia17biu   SN2017egm   57932.5   44.085   0.008   0.008   15.429   0.014   0.015   4.093   0.006   0.007
Gaia17biu   SN2017egm   57934.5   44.049   0.008   0.008   15.452   0.015   0.015   4.073   0.006   0.007
Gaia17biu   SN2017egm   57937.4   44.011   0.008   0.009   15.460   0.016   0.014   4.060   0.007   0.006
Gaia17biu   SN2017egm   57938.1   44.010   0.009   0.009   15.490   0.015   0.016   4.044   0.006   0.007
Gaia17biu   SN2017egm   58031.0   43.114   0.070   0.069   15.556   0.094   0.088   3.788   0.029   0.030
Gaia17biu   SN2017egm   58058.9   43.253   0.166   0.184   15.910   0.182   0.197   3.645   0.054   0.051
Gaia17cbp   SN2017gci   57989.7   44.155   0.016   0.015   15.664   0.024   0.022   3.994   0.009   0.008
Gaia17cbp   SN2017gci   57998.2   44.103   0.028   0.026   15.712   0.042   0.041   3.956   0.015   0.016
Gaia17cbp   SN2017gci   58001.4   44.061   0.023   0.020   15.756   0.030   0.030   3.924   0.011   0.011
Gaia18beg   SN2018bgv   58260.2   44.031   0.012   0.012   15.536   0.019   0.020   4.026   0.007   0.008
Gaia18beg   SN2018bgv   58263.1   43.853   0.017   0.016   15.521   0.025   0.024   3.990   0.010   0.009
Gaia18beg   SN2018bgv   58266.1   43.731   0.026   0.025   15.604   0.035   0.037   3.917   0.013   0.013
Gaia18beg   SN2018bgv   58272.1   43.500   0.100   0.100   15.644   0.167   0.154   3.838   0.053   0.063
Gaia18beg   SN2018bgv   58275.9   43.320   0.086   0.104   15.495   0.173   0.175   3.869   0.062   0.066
Gaia18beg   SN2018bgv   58278.7   43.026   0.117   0.149   15.245   0.232   0.294   3.917   0.108   0.094
Gaia18beg   SN2018bgv   58284.0   43.228   0.371   0.555   15.792   0.620   0.642   3.695   0.177   0.206
LSQ14mo   ---   56692.0   44.752   0.278   0.491   16.237   0.336   0.480   3.854   0.116   0.101
LSQ14mo   ---   56693.0   44.438   0.310   0.671   15.987   0.471   0.683   3.900   0.170   0.160
LSQ14mo   ---   56698.0   44.329   0.249   0.671   15.865   0.417   0.715   3.937   0.194   0.147
LSQ14mo   ---   56699.7   44.363   0.266   0.742   15.911   0.417   0.773   3.921   0.199   0.143
OGLE16dmu   ---   57656.9   46.027   0.051   0.026   16.969   0.046   0.023   3.809   0.005   0.010
OGLE16dmu   ---   57664.8   44.568   0.105   0.171   15.717   0.199   0.262   4.069   0.088   0.075
OGLE16dmu   ---   57666.7   44.834   0.463   0.623   16.202   0.695   0.580   3.893   0.133   0.224
OGLE16dmu   ---   57667.7   44.676   0.186   0.331   15.996   0.249   0.358   3.958   0.098   0.078
OGLE16dmu   ---   57670.6   44.456   0.060   0.087   15.481   0.182   0.225   4.157   0.090   0.083
PS15ae   SN2015bn   57072.3   44.362   0.009   0.010   15.642   0.015   0.015   4.056   0.006   0.006
PS15ae   SN2015bn   57073.6   44.398   0.014   0.014   15.706   0.023   0.024   4.033   0.009   0.009
PS15ae   SN2015bn   57075.4   44.380   0.019   0.018   15.695   0.033   0.033   4.034   0.013   0.013
PS15ae   SN2015bn   57078.3   44.398   0.020   0.019   15.727   0.031   0.032   4.023   0.012   0.011
PS15ae   SN2015bn   57080.5   44.412   0.019   0.019   15.749   0.031   0.030   4.015   0.010   0.011
PS15ae   SN2015bn   57082.3   44.153   0.015   0.015   15.511   0.030   0.028   4.070   0.012   0.012
PS15ae   SN2015bn   57084.3   44.398   0.018   0.019   15.706   0.032   0.031   4.034   0.012   0.011
PS15ae   SN2015bn   57090.0   44.436   0.010   0.009   15.720   0.018   0.019   4.036   0.008   0.007
PS15ae   SN2015bn   57093.6   44.453   0.012   0.012   15.715   0.019   0.019   4.042   0.007   0.008
PS15ae   SN2015bn   57099.0   44.463   0.012   0.012   15.739   0.021   0.020   4.033   0.008   0.009
PS15ae   SN2015bn   57102.6   44.478   0.010   0.010   15.765   0.017   0.016   4.024   0.007   0.006
PS15ae   SN2015bn   57106.8   44.452   0.010   0.010   15.750   0.017   0.017   4.025   0.007   0.006
PS15ae   SN2015bn   57111.3   44.429   0.010   0.011   15.749   0.020   0.019   4.020   0.008   0.008
PS15ae   SN2015bn   57118.4   44.339   0.013   0.012   15.728   0.019   0.018   4.008   0.008   0.007
PS15ae   SN2015bn   57120.8   44.303   0.014   0.013   15.737   0.021   0.020   3.994   0.008   0.008
PS15ae   SN2015bn   57122.0   44.282   0.013   0.013   15.715   0.027   0.026   4.000   0.011   0.011
PS15ae   SN2015bn   57128.6   44.192   0.018   0.017   15.736   0.025   0.023   3.967   0.008   0.008
PS15ae   SN2015bn   57131.3   44.131   0.027   0.026   15.719   0.039   0.040   3.960   0.014   0.013
PS15ae   SN2015bn   57136.3   44.082   0.027   0.027   15.719   0.042   0.041   3.948   0.015   0.015
PS15ae   SN2015bn   57144.3   44.016   0.026   0.026   15.733   0.033   0.032   3.924   0.010   0.011
PS15ae   SN2015bn   57151.2   43.968   0.024   0.023   15.717   0.030   0.031   3.920   0.010   0.011
PS15ae   SN2015bn   57160.6   43.900   0.031   0.031   15.665   0.040   0.040   3.929   0.013   0.014
PS15ae   SN2015bn   57172.4   43.636   0.059   0.056   15.529   0.072   0.073   3.931   0.024   0.023
PS15ae   SN2015bn   57231.4   43.461   0.176   0.166   15.389   0.229   0.196   3.957   0.059   0.074
PS15ae   SN2015bn   57232.3   43.387   0.156   0.141   15.433   0.177   0.160   3.917   0.047   0.053
PS16aqv   SN2016ard   57456.3   44.334   0.027   0.029   15.868   0.040   0.042   3.936   0.015   0.015
PS16aqv   SN2016ard   57460.6   44.304   0.046   0.047   15.888   0.071   0.070   3.919   0.025   0.025
PS16aqv   SN2016ard   57464.6   44.159   0.047   0.045   15.787   0.064   0.065   3.933   0.023   0.022
PS16aqv   SN2016ard   57468.0   44.164   0.058   0.058   15.869   0.079   0.079   3.894   0.028   0.026
PS16aqv   SN2016ard   57471.0   44.267   0.158   0.154   16.113   0.215   0.189   3.797   0.059   0.070
PS16aqv   SN2016ard   57476.1   44.058   0.142   0.149   15.995   0.193   0.183   3.804   0.056   0.063
PS16aqv   SN2016ard   57480.5   44.046   0.137   0.148   15.975   0.178   0.181   3.811   0.055   0.057
PS16aqv   SN2016ard   57484.6   44.097   0.199   0.238   16.106   0.240   0.266   3.757   0.074   0.074
PS16dnq   SN2016els   57608.1   44.073   0.095   0.137   15.391   0.209   0.207   4.109   0.069   0.081
PS16dnq   SN2016els   57614.7   44.413   0.420   0.563   15.972   0.475   0.522   3.904   0.120   0.132
PS22bca   SN2021ahpl   59644.0   43.276   0.065   0.062   15.486   0.090   0.089   3.863   0.031   0.030
PS22bca   SN2021ahpl   59647.8   43.213   0.046   0.046   15.375   0.071   0.068   3.903   0.026   0.026
PS22bca   SN2021ahpl   59650.6   43.202   0.052   0.052   15.355   0.076   0.078   3.909   0.028   0.028
PS22bca   SN2021ahpl   59653.4   43.284   0.064   0.065   15.508   0.097   0.099   3.853   0.035   0.036
PS22bca   SN2021ahpl   59656.7   43.125   0.068   0.064   15.328   0.099   0.102   3.903   0.037   0.038
PS22bca   SN2021ahpl   59662.4   43.305   0.060   0.060   15.574   0.086   0.086   3.826   0.030   0.030
PS22bca   SN2021ahpl   59665.9   43.266   0.052   0.048   15.456   0.077   0.073   3.875   0.026   0.028
PS22bca   SN2021ahpl   59669.1   43.209   0.056   0.060   15.430   0.087   0.092   3.874   0.033   0.032
PS22bca   SN2021ahpl   59681.8   43.127   0.085   0.099   15.396   0.149   0.173   3.869   0.063   0.058
PS22bca   SN2021ahpl   59685.0   43.037   0.069   0.067   15.167   0.129   0.126   3.962   0.050   0.053
PS22bca   SN2021ahpl   59695.4   43.019   0.083   0.084   15.113   0.177   0.189   3.982   0.076   0.076
PS22bca   SN2021ahpl   59731.4   42.838   0.083   0.081   15.094   0.149   0.153   3.949   0.059   0.059
PS22bca   SN2021ahpl   59738.9   43.241   0.249   0.293   15.793   0.338   0.336   3.701   0.096   0.107
ZTF19aawfbtg   SN2019hge   58674.6   43.537   0.051   0.048   15.422   0.074   0.070   3.960   0.026   0.026
ZTF19aawfbtg   SN2019hge   58678.3   43.590   0.051   0.050   15.531   0.071   0.069   3.919   0.025   0.025
ZTF19aawfbtg   SN2019hge   58682.6   43.561   0.053   0.050   15.453   0.075   0.074   3.951   0.028   0.027
ZTF19aawfbtg   SN2019hge   58691.6   43.617   0.060   0.055   15.545   0.083   0.080   3.918   0.029   0.029
ZTF19aawfbtg   SN2019hge   58694.2   43.699   0.069   0.063   15.603   0.097   0.095   3.910   0.035   0.035
ZTF19aawfbtg   SN2019hge   58695.0   43.640   0.076   0.079   15.609   0.108   0.110   3.892   0.037   0.037
ZTF19aawfbtg   SN2019hge   58698.9   43.575   0.062   0.060   15.557   0.083   0.081   3.902   0.028   0.028
ZTF19aawfbtg   SN2019hge   58704.4   43.614   0.099   0.114   15.692   0.126   0.151   3.843   0.047   0.041
ZTF19aawfbtg   SN2019hge   58709.6   43.544   0.236   0.311   15.790   0.300   0.350   3.777   0.097   0.093
ZTF19abpbopt   SN2019neq   58729.6   44.356   0.013   0.013   15.565   0.023   0.023   4.093   0.009   0.010
ZTF19abpbopt   SN2019neq   58732.2   44.305   0.013   0.014   15.541   0.025   0.025   4.093   0.011   0.011
ZTF19abpbopt   SN2019neq   58734.4   44.283   0.017   0.016   15.570   0.030   0.030   4.072   0.012   0.013
ZTF19abpbopt   SN2019neq   58738.7   44.193   0.021   0.020   15.628   0.033   0.034   4.021   0.013   0.013
ZTF19abpbopt   SN2019neq   58753.3   43.702   0.050   0.048   15.563   0.071   0.073   3.931   0.026   0.025
ZTF19abpbopt   SN2019neq   58759.2   43.552   0.130   0.117   15.475   0.190   0.170   3.937   0.059   0.067
ZTF19abpbopt   SN2019neq   58766.2   43.639   0.156   0.174   15.812   0.227   0.234   3.790   0.077   0.078
ZTF20abobpcb   SN2020qlb   59080.5   44.399   0.012   0.012   15.490   0.024   0.023   4.141   0.010   0.012
ZTF20abobpcb   SN2020qlb   59084.0   44.419   0.017   0.017   15.488   0.035   0.034   4.148   0.016   0.015
ZTF20abobpcb   SN2020qlb   59086.9   44.415   0.018   0.017   15.461   0.036   0.035   4.160   0.016   0.016
ZTF20abobpcb   SN2020qlb   59088.2   44.489   0.014   0.014   15.637   0.023   0.023   4.091   0.010   0.009
ZTF20abobpcb   SN2020qlb   59092.7   44.467   0.015   0.015   15.583   0.029   0.030   4.112   0.013   0.013
ZTF20abobpcb   SN2020qlb   59106.4   44.558   0.014   0.015   15.753   0.023   0.023   4.050   0.009   0.009
ZTF20abobpcb   SN2020qlb   59112.2   44.558   0.016   0.016   15.805   0.024   0.022   4.024   0.008   0.009
ZTF20abobpcb   SN2020qlb   59127.7   44.525   0.022   0.021   15.856   0.032   0.031   3.990   0.011   0.012
ZTF20abobpcb   SN2020qlb   59131.2   44.554   0.027   0.026   15.916   0.036   0.035   3.968   0.013   0.012
ZTF20abobpcb   SN2020qlb   59132.8   44.572   0.022   0.024   15.917   0.044   0.045   3.971   0.017   0.018
ZTF20abobpcb   SN2020qlb   59139.5   44.554   0.031   0.031   15.906   0.040   0.043   3.972   0.015   0.014
ZTF20abobpcb   SN2020qlb   59140.8   44.520   0.024   0.024   15.844   0.035   0.036   3.995   0.013   0.012
ZTF20abobpcb   SN2020qlb   59147.0   44.532   0.034   0.035   15.909   0.061   0.061   3.965   0.023   0.023
ZTF20abobpcb   SN2020qlb   59147.9   44.412   0.053   0.048   15.766   0.065   0.056   4.007   0.018   0.021
ZTF20abobpcb   SN2020qlb   59153.9   44.439   0.027   0.026   15.866   0.036   0.034   3.964   0.013   0.012
ZTF20abobpcb   SN2020qlb   59160.4   44.395   0.035   0.035   15.936   0.045   0.045   3.917   0.014   0.016
ZTF20abobpcb   SN2020qlb   59167.1   44.489   0.038   0.036   16.004   0.046   0.046   3.907   0.015   0.015
ZTF20abobpcb   SN2020qlb   59176.4   44.464   0.026   0.025   16.004   0.034   0.032   3.901   0.011   0.012
ZTF20abobpcb   SN2020qlb   59186.1   44.437   0.045   0.042   16.063   0.057   0.054   3.865   0.018   0.018
ZTF20abobpcb   SN2020qlb   59191.2   44.336   0.048   0.049   15.948   0.062   0.063   3.897   0.021   0.020
ZTF20abobpcb   SN2020qlb   59193.4   44.272   0.048   0.046   15.901   0.062   0.059   3.905   0.021   0.020
ZTF20abobpcb   SN2020qlb   59200.6   44.313   0.043   0.044   15.984   0.056   0.057   3.873   0.019   0.019
ZTF20abobpcb   SN2020qlb   59207.4   44.266   0.050   0.050   15.967   0.061   0.063   3.870   0.020   0.019
ZTF20abobpcb   SN2020qlb   59216.0   44.283   0.058   0.060   16.059   0.069   0.075   3.827   0.023   0.023
ZTF20abobpcb   SN2020qlb   59229.9   44.012   0.243   0.362   16.026   0.428   0.456   3.773   0.139   0.153
ZTF20abobpcb   SN2020qlb   59234.5   44.109   0.137   0.145   16.078   0.174   0.184   3.774   0.056   0.055
ZTF20abobpcb   SN2020qlb   59249.8   43.821   0.200   0.228   15.960   0.266   0.269   3.762   0.080   0.085
ZTF20abobpcb   SN2020qlb   59253.5   44.013   0.215   0.261   15.938   0.287   0.303   3.821   0.088   0.091
ZTF20abobpcb   SN2020qlb   59261.1   43.774   0.186   0.233   15.811   0.352   0.313   3.823   0.100   0.129
ZTF20acphdcg   SN2020znr   59175.8   43.854   0.017   0.016   15.128   0.040   0.038   4.186   0.018   0.020
ZTF20acphdcg   SN2020znr   59178.3   43.928   0.014   0.013   15.200   0.031   0.030   4.169   0.015   0.015
ZTF20acphdcg   SN2020znr   59181.0   43.972   0.016   0.015   15.220   0.035   0.033   4.170   0.016   0.017
ZTF20acphdcg   SN2020znr   59203.5   44.243   0.013   0.012   15.546   0.024   0.021   4.075   0.009   0.010
ZTF20acphdcg   SN2020znr   59207.7   44.249   0.015   0.015   15.528   0.030   0.028   4.085   0.012   0.013
ZTF20acphdcg   SN2020znr   59211.8   44.277   0.014   0.012   15.583   0.023   0.022   4.064   0.009   0.010
ZTF20acphdcg   SN2020znr   59215.8   44.270   0.012   0.013   15.612   0.021   0.021   4.048   0.008   0.009
ZTF20acphdcg   SN2020znr   59219.0   44.254   0.012   0.012   15.587   0.021   0.021   4.057   0.009   0.008
ZTF20acphdcg   SN2020znr   59232.2   44.249   0.014   0.014   15.625   0.024   0.023   4.037   0.010   0.009
ZTF20acphdcg   SN2020znr   59238.3   44.260   0.014   0.015   15.687   0.022   0.023   4.008   0.008   0.009
ZTF20acphdcg   SN2020znr   59243.4   44.222   0.018   0.018   15.677   0.026   0.027   4.004   0.011   0.010
ZTF20acphdcg   SN2020znr   59248.2   44.177   0.018   0.018   15.720   0.027   0.027   3.971   0.010   0.010
ZTF20acphdcg   SN2020znr   59252.3   44.155   0.019   0.017   15.709   0.026   0.026   3.971   0.009   0.009
ZTF20acphdcg   SN2020znr   59270.5   44.073   0.024   0.025   15.691   0.033   0.034   3.959   0.012   0.012
ZTF20acphdcg   SN2020znr   59275.0   44.140   0.021   0.020   15.773   0.028   0.028   3.935   0.010   0.010
ZTF20acphdcg   SN2020znr   59280.2   44.042   0.028   0.029   15.626   0.043   0.041   3.985   0.016   0.015
ZTF20acphdcg   SN2020znr   59285.5   44.071   0.029   0.029   15.693   0.039   0.039   3.958   0.013   0.014
ZTF20acphdcg   SN2020znr   59290.6   44.054   0.026   0.025   15.678   0.035   0.033   3.962   0.012   0.012
ZTF20acphdcg   SN2020znr   59298.0   43.983   0.029   0.030   15.618   0.044   0.042   3.974   0.015   0.015
ZTF20acphdcg   SN2020znr   59304.3   44.018   0.032   0.029   15.700   0.041   0.040   3.941   0.014   0.014
ZTF20acphdcg   SN2020znr   59308.2   43.993   0.030   0.028   15.678   0.040   0.040   3.946   0.014   0.014
ZTF20acphdcg   SN2020znr   59313.1   43.898   0.036   0.032   15.566   0.049   0.050   3.978   0.018   0.018
ZTF20acpyldh   SN2020abjc   59284.1   44.256   0.140   0.140   15.767   0.191   0.195   3.966   0.065   0.065
ZTF20acpyldh   SN2020abjc   59285.9   44.152   0.071   0.064   15.646   0.093   0.087   4.002   0.031   0.032
ZTF20acpyldh   SN2020abjc   59290.5   44.343   0.178   0.180   15.864   0.205   0.207   3.940   0.060   0.060
ZTF20acpyldh   SN2020abjc   59294.6   44.024   0.094   0.092   15.416   0.159   0.151   4.084   0.055   0.061
ZTF20acpyldh   SN2020abjc   59307.6   44.042   0.214   0.413   15.642   0.351   0.625   3.975   0.203   0.127
ZTF20acpyldh   SN2020abjc   59310.4   43.874   0.096   0.101   15.426   0.168   0.160   4.042   0.058   0.064
ZTF20acpyldh   SN2020abjc   59315.7   44.126   0.265   0.859   15.742   0.403   0.911   3.946   0.240   0.137
ZTF21aaarmti   SN2021ek   59234.1   44.160   0.060   0.059   15.691   0.087   0.084   3.981   0.031   0.032
ZTF21aaarmti   SN2021ek   59238.5   44.194   0.051   0.048   15.695   0.072   0.070   3.988   0.026   0.026
ZTF21aaarmti   SN2021ek   59246.4   44.139   0.059   0.052   15.658   0.085   0.083   3.992   0.031   0.031
ZTF21aaarmti   SN2021ek   59251.5   43.985   0.095   0.109   15.542   0.187   0.193   4.010   0.071   0.075
ZTF21aaarmti   SN2021ek   59255.0   43.841   0.149   0.228   15.308   0.334   0.667   4.079   0.262   0.157
ZTF21aaarmti   SN2021ek   59259.3   43.802   0.151   0.204   15.536   0.272   0.348   3.967   0.126   0.104
ZTF21abaiono   SN2021lwz   59347.3   44.025   0.018   0.021   14.900   0.025   0.025   4.343   0.016   0.017
ZTF21abaiono   SN2021lwz   59348.1   44.035   0.017   0.018   14.964   0.027   0.027   4.313   0.016   0.018
ZTF21abaiono   SN2021lwz   59349.1   43.998   0.015   0.015   15.020   0.027   0.025   4.276   0.014   0.016
ZTF21abaiono   SN2021lwz   59350.2   44.012   0.016   0.017   15.054   0.028   0.028   4.263   0.017   0.017
ZTF21abaiono   SN2021lwz   59354.4   43.863   0.013   0.013   15.189   0.034   0.031   4.158   0.014   0.016
ZTF21abaiono   SN2021lwz   59356.6   43.653   0.019   0.019   15.206   0.039   0.037   4.097   0.015   0.016
ZTF21abaiono   SN2021lwz   59364.1   43.316   0.082   0.078   15.353   0.115   0.106   3.939   0.035   0.040
ZTF21abaiono   SN2021lwz   59366.9   43.208   0.048   0.046   15.211   0.083   0.084   3.983   0.032   0.033
ZTF21abaiono   SN2021lwz   59368.4   43.240   0.044   0.043   15.285   0.059   0.055   3.954   0.018   0.020
ZTF21abaiono   SN2021lwz   59370.9   43.244   0.060   0.059   15.318   0.079   0.077   3.939   0.026   0.026


==> anc/swift_host_photometry_table3.txt <==
### Table 3 -- Measured Host-Galaxy Swift/UVOT magnitudes
### Name  TNS_ID  Filter  Mag   Mag_err
ATLAS18yff   SN2018hti   V      17.79   0.17
ATLAS18yff   SN2018hti   B      19.88   0.45
ATLAS18yff   SN2018hti   U      20.54   0.38
ATLAS18yff   SN2018hti   UVW1   22.03   0.52
ATLAS18yff   SN2018hti   UVM2   23.51   0.78
ATLAS18yff   SN2018hti   UVW2   22.71   0.46
ATLAS20zst   SN2020tcw   V      17.65   0.14
ATLAS20zst   SN2020tcw   B      18.56   0.16
ATLAS20zst   SN2020tcw   U      18.96   0.14
ATLAS20zst   SN2020tcw   UVW1   19.20   0.09
ATLAS20zst   SN2020tcw   UVM2   19.38   0.07
ATLAS20zst   SN2020tcw   UVW2   19.23   0.07
DES15S2nr   ---   V      19.05   0.66
DES15S2nr   ---   U      20.97   0.07
DES15S2nr   ---   UVW1   22.57   1.12
DES15S2nr   ---   UVM2   22.85   0.75
DES15S2nr   ---   UVW2   22.91   0.60
Gaia16apd   SN2016eay   V      21.88   3.88
Gaia16apd   SN2016eay   B      20.30   0.44
Gaia16apd   SN2016eay   U      22.09   1.01
Gaia16apd   SN2016eay   UVW1   21.72   0.33
Gaia16apd   SN2016eay   UVM2   22.05   0.27
Gaia16apd   SN2016eay   UVW2   21.97   0.24
Gaia17biu   SN2017egm   V      15.80   0.04
Gaia17biu   SN2017egm   B      16.32   0.04
Gaia17biu   SN2017egm   U      17.13   0.04
Gaia17biu   SN2017egm   UVW1   17.76   0.04
Gaia17biu   SN2017egm   UVM2   17.98   0.04
Gaia17biu   SN2017egm   UVW2   18.02   0.04
Gaia18beg   SN2018bgv   V      19.51   0.50
Gaia18beg	  SN2018bgv   B      19.91   0.32
Gaia18beg	  SN2018bgv   U      20.61   0.30
Gaia18beg	  SN2018bgv   UVW1   20.57   0.16
Gaia18beg	  SN2018bgv   UVM2   21.27   0.20
Gaia18beg	  SN2018bgv   UVW2   21.27   0.15
LSQ14mo   ---   U      22.45   0.41
LSQ14mo   ---   UVW1   22.79   0.39
LSQ14mo   ---   UVM2   22.76   0.49
LSQ14mo   ---   UVW2   22.34   0.14
PS15ae   SN2015bn   V      19.52   0.38
PS15ae   SN2015bn   B      20.27   0.39
PS15ae   SN2015bn   U      22.27   0.19
PS15ae   SN2015bn   UVW1   21.93   0.35
PS15ae   SN2015bn   UVM2   23.22   0.28
PS15ae   SN2015bn   UVW2   23.52   0.32
ZTF19aawfbtg   SN2019hge   V      18.67   0.39
ZTF19aawfbtg   SN2019hge   B      20.10   0.60
ZTF19aawfbtg   SN2019hge   U      20.44   0.40
ZTF19aawfbtg   SN2019hge   UVW1   20.81   0.23
ZTF19aawfbtg   SN2019hge   UVM2   21.23   0.18
ZTF19aawfbtg   SN2019hge   UVW2   20.96   0.16
ZTF19abpbopt   SN2019neq   V    19.77   0.79
ZTF19abpbopt   SN2019neq   B    19.68   0.22
ZTF19abpbopt   SN2019neq   U    20.58   0.25
ZTF19abpbopt   SN2019neq   W1   20.95   0.18
ZTF19abpbopt   SN2019neq   M2   21.09   0.21
ZTF19abpbopt   SN2019neq   W2   21.14   0.18
ZTF21aaarmti   SN2021ek   V      19.22   0.39
ZTF21aaarmti   SN2021ek   B      19.66   0.27
ZTF21aaarmti   SN2021ek   U      21.01   0.44
ZTF21aaarmti   SN2021ek   UVW1   20.72   0.16
ZTF21aaarmti   SN2021ek   UVM2   21.08   0.10
ZTF21aaarmti   SN2021ek   UVW2   21.21   0.11
ZTF21accwovq	 SN2021zcl   V      18.02   0.13
ZTF21accwovq	 SN2021zcl   B      19.02   0.14
ZTF21accwovq	 SN2021zcl   U      19.55   0.11
ZTF21accwovq	 SN2021zcl   UVW1   20.51   0.11
ZTF21accwovq	 SN2021zcl   UVM2   20.86   0.09
ZTF21accwovq	 SN2021zcl   UVW2   20.84   0.09


==> anc/synthetic_host_uvot_mags_table5.txt <==
### Table 5 -- Synthetic Host-Galaxy Swift/UVOT magnitudes
### Name  TNS_ID  Filter  Mag   Mag_err
ATLAS19ine		SN2019enz   V      21.447   0.122
ATLAS19ine		SN2019enz   B      22.657   0.436
ATLAS19ine		SN2019enz   U      23.488   1.326
ATLAS19ine		SN2019enz   UVW1   23.712   2.971
ATLAS19ine		SN2019enz   UVM2   23.799   3.433
ATLAS19ine		SN2019enz   UVW2   23.938   3.373
ATLAS19prf	  SN2019lsq   V      21.598   0.144
ATLAS19prf	  SN2019lsq   B      22.223   0.247
ATLAS19prf	  SN2019lsq   U      22.881   0.426
ATLAS19prf	  SN2019lsq   UVW1   23.212   0.634
ATLAS19prf	  SN2019lsq   UVM2   23.282   0.668
ATLAS19prf	  SN2019lsq   UVW2   23.441   0.778
ATLAS19ynd		SN2019szu   V      21.838   0.125
ATLAS19ynd		SN2019szu   B      22.426   0.128
ATLAS19ynd		SN2019szu   U      22.625   0.160
ATLAS19ynd		SN2019szu   UVW1   22.555   0.182
ATLAS19ynd		SN2019szu   UVM2   22.607   0.184
ATLAS19ynd		SN2019szu   UVW2   22.745   0.186
Gaia17cbp	    SN2017gci   V      22.191   0.428
Gaia17cbp	    SN2017gci   B      23.496   1.067
Gaia17cbp	    SN2017gci   U      25.053   1.666
Gaia17cbp	    SN2017gci   UVW1   27.507   3.539
Gaia17cbp	    SN2017gci   UVM2   28.590   4.467
Gaia17cbp	    SN2017gci   UVW2   28.634   4.371
iPTF15esb     SN2016wi    V      22.086   0.105
iPTF15esb     SN2016wi    B      22.860   0.159
iPTF15esb     SN2016wi    U      23.190   0.217
iPTF15esb     SN2016wi    UVW1   23.220   0.250
iPTF15esb     SN2016wi    UVM2   23.266   0.252
iPTF15esb     SN2016wi    UVW2   23.413   0.253
OGLE16dmu	    ---         V      22.342   3.971
OGLE16dmu	    ---         B      23.220   3.650
OGLE16dmu	    ---         U      23.792   2.400
OGLE16dmu	    ---         UVW1   24.006   0.841
OGLE16dmu	    ---         UVM2   24.306   0.240
OGLE16dmu	    ---         UVW2   24.562   0.247
PS16aqv		    SN2016ard   V      23.122   0.158
PS16aqv		    SN2016ard   B      23.358   0.435
PS16aqv		    SN2016ard   U      23.346   0.716
PS16aqv		    SN2016ard   UVW1   23.229   0.850
PS16aqv		    SN2016ard   UVM2   23.251   0.869
PS16aqv		    SN2016ard   UVW2   23.371   0.896
PS16dnq		    SN2016els   V      22.165   0.206
PS16dnq		    SN2016els   B      22.910   0.259
PS16dnq		    SN2016els   U      23.308   0.353
PS16dnq		    SN2016els   UVW1   23.450   0.433
PS16dnq		    SN2016els   UVM2   23.510   0.462
PS16dnq		    SN2016els   UVW2   23.710   0.511
PS22bca	      SN2021ahpl  V      20.110   0.023
PS22bca	      SN2021ahpl  B      20.347   0.055
PS22bca	      SN2021ahpl  U      21.395   0.226
PS22bca	      SN2021ahpl  UVW1   22.034   0.434
PS22bca	      SN2021ahpl  UVM2   22.243   0.469
PS22bca	      SN2021ahpl  UVW2   22.432   0.552
ZTF20abobpcb	SN2020qlb   V      22.167   0.087
ZTF20abobpcb	SN2020qlb   B      22.749   0.156
ZTF20abobpcb	SN2020qlb   U      23.181   0.281
ZTF20abobpcb	SN2020qlb   UVW1   23.280   0.399
ZTF20abobpcb	SN2020qlb   UVM2   23.329   0.409
ZTF20abobpcb	SN2020qlb   UVW2   23.471   0.436
ZTF20acphdcg  SN2020znr   V      21.994   0.171
ZTF20acphdcg  SN2020znr   B      22.615   0.488
ZTF20acphdcg  SN2020znr   U      23.282   0.896
ZTF20acphdcg  SN2020znr   UVW1   23.484   1.404
ZTF20acphdcg  SN2020znr   UVM2   23.560   1.461
ZTF20acphdcg  SN2020znr   UVW2   23.665   1.494
ZTF21abaiono	SN2021lwz   V      22.539   0.134
ZTF21abaiono	SN2021lwz   B      22.604   0.110
ZTF21abaiono	SN2021lwz   U      23.044   0.125
ZTF21abaiono	SN2021lwz   UVW1   22.991   0.162
ZTF21abaiono	SN2021lwz   UVM2   23.038   0.167
ZTF21abaiono	SN2021lwz   UVW2   23.148   0.175


==> anc/unsubtracted_swift_table2.txt <==
### Table 2 -- Unsubtracted Swift/UVOT photometry
### Name   TNS_ID   MJD   Filter   Mag   Mag_err  Flux  Flux_err
ATLAS18unu   SN2018ibb   58464.741   V   17.59   0.12   3.40E-16   3.74E-17
ATLAS18unu   SN2018ibb   58472.714   V   17.76   0.14   2.91E-16   3.73E-17
ATLAS18unu   SN2018ibb   58476.362   V   17.75   0.15   2.93E-16   4.04E-17
ATLAS18unu   SN2018ibb   58481.017   V   17.81   0.18   2.78E-16   4.58E-17
ATLAS18unu   SN2018ibb   58484.733   V   17.75   0.14   2.93E-16   3.77E-17
ATLAS18unu   SN2018ibb   58493.893   V   17.77   0.16   2.88E-16   4.23E-17
ATLAS18unu   SN2018ibb   58497.074   V   17.85   0.15   2.68E-16   3.68E-17
ATLAS18unu   SN2018ibb   58500.601   V   17.95   0.24   2.44E-16   5.37E-17
ATLAS18unu   SN2018ibb   58501.465   V   17.91   0.21   2.53E-16   4.88E-17
ATLAS18unu   SN2018ibb   58505.311   V   17.78   0.13   2.85E-16   3.40E-17
ATLAS18unu   SN2018ibb   58507.573   V   17.78   0.12   2.85E-16   3.14E-17
ATLAS18unu   SN2018ibb   58516.526   V   18.09   0.16   2.15E-16   3.15E-17
ATLAS18unu   SN2018ibb   58521.511   V   18.40   0.20   1.61E-16   2.96E-17
ATLAS18unu   SN2018ibb   58528.551   V   18.08   0.18   2.16E-16   3.57E-17
ATLAS18unu   SN2018ibb   58531.070   V   18.07   0.16   2.18E-16   3.21E-17
ATLAS18unu   SN2018ibb   58535.583   V   17.65   0.24   3.22E-16   7.08E-17
ATLAS18unu   SN2018ibb   58541.296   V   18.25   0.25   1.85E-16   4.25E-17
ATLAS18unu   SN2018ibb   58545.283   V   18.25   0.17   1.85E-16   2.89E-17
ATLAS18unu   SN2018ibb   58559.893   V   18.36   0.20   1.67E-16   3.07E-17
ATLAS18unu   SN2018ibb   58564.341   V   18.33   0.20   1.72E-16   3.16E-17
ATLAS18unu   SN2018ibb   58569.318   V   18.43   99.99   7.79E-17   5.22E-17
ATLAS18unu   SN2018ibb   58574.041   V   18.23   0.26   1.89E-16   4.50E-17
ATLAS18unu   SN2018ibb   58585.123   V   18.64   0.14   1.29E-16   1.66E-17
ATLAS18unu   SN2018ibb   58592.161   V   18.59   0.14   1.35E-16   1.74E-17
ATLAS18unu   SN2018ibb   58599.071   V   18.70   0.22   1.22E-16   2.47E-17
ATLAS18unu   SN2018ibb   58660.151   V   18.99   0.18   9.36E-17   1.55E-17
ATLAS18unu   SN2018ibb   58667.525   V   18.88   0.17   1.04E-16   1.62E-17
ATLAS18unu   SN2018ibb   58674.297   V   19.17   0.21   7.93E-17   1.53E-17
ATLAS18unu   SN2018ibb   58681.069   V   19.22   0.19   7.58E-17   1.32E-17
ATLAS18unu   SN2018ibb   58690.042   V   19.11   0.17   8.38E-17   1.31E-17
ATLAS18unu   SN2018ibb   58697.073   V   19.63   0.23   5.19E-17   1.10E-17
ATLAS18unu   SN2018ibb   58704.650   V   19.11   0.16   8.38E-17   1.23E-17
ATLAS18unu   SN2018ibb   58711.152   V   17.70   99.99   1.15E-16   1.02E-16
ATLAS18unu   SN2018ibb   58716.268   V   19.98   0.29   3.76E-17   1.00E-17
ATLAS18unu   SN2018ibb   58464.737   B   17.76   0.08   4.52E-16   3.32E-17
ATLAS18unu   SN2018ibb   58472.711   B   17.82   0.08   4.28E-16   3.14E-17
ATLAS18unu   SN2018ibb   58476.361   B   17.88   0.09   4.05E-16   3.34E-17
ATLAS18unu   SN2018ibb   58481.015   B   17.71   0.10   4.74E-16   4.34E-17
ATLAS18unu   SN2018ibb   58484.731   B   17.96   0.09   3.76E-16   3.11E-17
ATLAS18unu   SN2018ibb   58493.889   B   17.91   0.10   3.94E-16   3.61E-17
ATLAS18unu   SN2018ibb   58497.070   B   17.97   0.09   3.73E-16   3.08E-17
ATLAS18unu   SN2018ibb   58500.599   B   18.16   0.15   3.13E-16   4.31E-17
ATLAS18unu   SN2018ibb   58501.462   B   18.15   0.13   3.16E-16   3.77E-17
ATLAS18unu   SN2018ibb   58505.305   B   18.13   0.09   3.22E-16   2.66E-17
ATLAS18unu   SN2018ibb   58507.568   B   18.28   0.10   2.80E-16   2.57E-17
ATLAS18unu   SN2018ibb   58516.523   B   18.60   0.14   2.09E-16   2.68E-17
ATLAS18unu   SN2018ibb   58521.509   B   18.33   0.10   2.68E-16   2.45E-17
ATLAS18unu   SN2018ibb   58528.547   B   18.43   0.13   2.44E-16   2.91E-17
ATLAS18unu   SN2018ibb   58531.065   B   18.40   0.12   2.51E-16   2.76E-17
ATLAS18unu   SN2018ibb   58535.580   B   18.18   0.22   3.07E-16   6.20E-17
ATLAS18unu   SN2018ibb   58541.295   B   18.41   0.16   2.49E-16   3.65E-17
ATLAS18unu   SN2018ibb   58545.279   B   18.36   0.10   2.60E-16   2.39E-17
ATLAS18unu   SN2018ibb   58559.887   B   18.53   0.14   2.23E-16   2.86E-17
ATLAS18unu   SN2018ibb   58564.337   B   18.82   0.16   1.70E-16   2.50E-17
ATLAS18unu   SN2018ibb   58569.316   B   19.03   99.99   1.34E-16   4.67E-17
ATLAS18unu   SN2018ibb   58574.036   B   19.08   0.26   1.34E-16   3.20E-17
ATLAS18unu   SN2018ibb   58585.132   B   19.08   0.09   1.34E-16   1.11E-17
ATLAS18unu   SN2018ibb   58592.171   B   19.14   0.10   1.27E-16   1.16E-17
ATLAS18unu   SN2018ibb   58599.078   B   19.35   0.24   1.05E-16   2.30E-17
ATLAS18unu   SN2018ibb   58660.159   B   19.55   0.16   8.70E-17   1.28E-17
ATLAS18unu   SN2018ibb   58667.537   B   19.50   0.14   9.11E-17   1.17E-17
ATLAS18unu   SN2018ibb   58674.310   B   19.45   0.12   9.54E-17   1.05E-17
ATLAS18unu   SN2018ibb   58681.082   B   19.52   0.12   8.94E-17   9.84E-18
ATLAS18unu   SN2018ibb   58690.909   B   20.01   0.23   5.69E-17   1.20E-17
ATLAS18unu   SN2018ibb   58697.086   B   19.76   0.14   7.17E-17   9.21E-18
ATLAS18unu   SN2018ibb   58704.657   B   19.76   0.16   7.17E-17   1.05E-17
ATLAS18unu   SN2018ibb   58716.272   B   20.12   0.20   5.15E-17   9.44E-18
ATLAS18unu   SN2018ibb   58464.736   U   18.44   0.08   3.81E-16   2.79E-17
ATLAS18unu   SN2018ibb   58472.711   U   18.53   0.09   3.50E-16   2.89E-17
ATLAS18unu   SN2018ibb   58476.360   U   18.50   0.09   3.60E-16   2.97E-17
ATLAS18unu   SN2018ibb   58481.015   U   18.55   0.11   3.44E-16   3.47E-17
ATLAS18unu   SN2018ibb   58484.730   U   18.81   0.10   2.71E-16   2.48E-17
ATLAS18unu   SN2018ibb   58493.888   U   18.86   0.12   2.58E-16   2.85E-17
ATLAS18unu   SN2018ibb   58497.069   U   18.87   0.11   2.56E-16   2.58E-17
ATLAS18unu   SN2018ibb   58500.599   U   18.77   0.15   2.81E-16   3.86E-17
ATLAS18unu   SN2018ibb   58501.461   U   18.79   0.13   2.76E-16   3.29E-17
ATLAS18unu   SN2018ibb   58505.304   U   18.85   0.09   2.61E-16   2.15E-17
ATLAS18unu   SN2018ibb   58507.567   U   19.13   0.11   2.02E-16   2.03E-17
ATLAS18unu   SN2018ibb   58516.522   U   19.35   0.15   1.65E-16   2.26E-17
ATLAS18unu   SN2018ibb   58521.509   U   19.42   0.13   1.54E-16   1.84E-17
ATLAS18unu   SN2018ibb   58528.547   U   19.55   0.18   1.37E-16   2.26E-17
ATLAS18unu   SN2018ibb   58531.064   U   19.18   0.14   1.92E-16   2.47E-17
ATLAS18unu   SN2018ibb   58535.579   U   19.02   0.26   2.23E-16   5.32E-17
ATLAS18unu   SN2018ibb   58541.294   U   19.58   0.23   1.33E-16   2.81E-17
ATLAS18unu   SN2018ibb   58545.278   U   19.44   0.13   1.51E-16   1.81E-17
ATLAS18unu   SN2018ibb   58559.886   U   19.39   0.17   1.59E-16   2.47E-17
ATLAS18unu   SN2018ibb   58564.336   U   19.60   0.18   1.31E-16   2.16E-17
ATLAS18unu   SN2018ibb   58569.315   U   19.76   99.99   8.56E-17   3.77E-17
ATLAS18unu   SN2018ibb   58574.035   U   19.83   0.27   1.06E-16   2.62E-17
ATLAS18unu   SN2018ibb   58585.127   U   19.62   0.08   1.28E-16   9.42E-18
ATLAS18unu   SN2018ibb   58592.166   U   20.03   0.12   8.80E-17   9.69E-18
ATLAS18unu   SN2018ibb   58599.075   U   20.75   0.30   4.53E-17   1.25E-17
ATLAS18unu   SN2018ibb   58660.155   U   20.39   0.16   6.31E-17   9.27E-18
ATLAS18unu   SN2018ibb   58667.531   U   20.32   0.15   6.74E-17   9.27E-18
ATLAS18unu   SN2018ibb   58674.303   U   20.38   0.14   6.37E-17   8.19E-18
ATLAS18unu   SN2018ibb   58681.075   U   20.64   0.16   5.02E-17   7.36E-18
ATLAS18unu   SN2018ibb   58690.045   U   20.62   0.19   5.11E-17   8.91E-18
ATLAS18unu   SN2018ibb   58697.080   U   20.73   0.16   4.62E-17   6.78E-18
ATLAS18unu   SN2018ibb   58704.653   U   20.82   0.19   4.25E-17   7.41E-18
ATLAS18unu   SN2018ibb   58716.270   U   20.88   0.16   4.02E-17   5.90E-18
ATLAS18unu   SN2018ibb   58726.778   U   20.36   99.99   4.70E-17   2.16E-17
ATLAS18unu   SN2018ibb   58731.745   U   20.76   0.17   4.49E-17   7.00E-18
ATLAS18unu   SN2018ibb   58736.270   U   20.75   99.99   3.91E-17   1.51E-17
ATLAS18unu   SN2018ibb   58741.632   U   21.39   0.23   2.51E-17   5.30E-18
ATLAS18unu   SN2018ibb   58746.742   U   21.58   0.23   2.11E-17   4.45E-18
ATLAS18unu   SN2018ibb   58756.649   U   20.79   0.23   4.37E-17   9.22E-18
ATLAS18unu   SN2018ibb   58464.733   UVW1   19.78   0.11   2.00E-16   2.02E-17
ATLAS18unu   SN2018ibb   58472.710   UVW1   20.14   0.13   1.43E-16   1.71E-17
ATLAS18unu   SN2018ibb   58476.359   UVW1   20.09   0.15   1.50E-16   2.07E-17
ATLAS18unu   SN2018ibb   58481.014   UVW1   20.55   0.22   9.84E-17   1.99E-17
ATLAS18unu   SN2018ibb   58484.729   UVW1   20.35   0.16   1.18E-16   1.74E-17
ATLAS18unu   SN2018ibb   58493.886   UVW1   20.42   0.18   1.11E-16   1.83E-17
ATLAS18unu   SN2018ibb   58497.067   UVW1   20.35   0.17   1.18E-16   1.84E-17
ATLAS18unu   SN2018ibb   58500.598   UVW1   20.48   0.25   1.05E-16   2.41E-17
ATLAS18unu   SN2018ibb   58501.460   UVW1   20.46   0.22   1.07E-16   2.16E-17
ATLAS18unu   SN2018ibb   58505.301   UVW1   20.64   0.17   9.05E-17   1.41E-17
ATLAS18unu   SN2018ibb   58507.565   UVW1   20.64   0.18   9.05E-17   1.49E-17
ATLAS18unu   SN2018ibb   58516.521   UVW1   21.07   0.25   6.09E-17   1.40E-17
ATLAS18unu   SN2018ibb   58521.508   UVW1   20.75   0.18   8.18E-17   1.35E-17
ATLAS18unu   SN2018ibb   58528.545   UVW1   21.09   0.28   5.98E-17   1.54E-17
ATLAS18unu   SN2018ibb   58531.062   UVW1   20.63   0.20   9.14E-17   1.68E-17
ATLAS18unu   SN2018ibb   58535.578   UVW1   20.61   99.99   6.62E-17   3.10E-17
ATLAS18unu   SN2018ibb   58541.293   UVW1   20.73   0.25   8.33E-17   1.91E-17
ATLAS18unu   SN2018ibb   58545.276   UVW1   20.63   0.17   9.14E-17   1.42E-17
ATLAS18unu   SN2018ibb   58559.883   UVW1   20.89   0.24   7.19E-17   1.58E-17
ATLAS18unu   SN2018ibb   58564.334   UVW1   20.59   0.18   9.48E-17   1.57E-17
ATLAS18unu   SN2018ibb   58569.314   UVW1   21.06   99.99   2.36E-17   2.06E-17
ATLAS18unu   SN2018ibb   58574.032   UVW1   21.12   0.36   5.82E-17   1.92E-17
ATLAS18unu   SN2018ibb   58464.742   UVM2   20.60   0.13   1.24E-16   1.48E-17
ATLAS18unu   SN2018ibb   58472.714   UVM2   20.74   0.13   1.09E-16   1.30E-17
ATLAS18unu   SN2018ibb   58476.363   UVM2   21.01   0.17   8.50E-17   1.33E-17
ATLAS18unu   SN2018ibb   58481.017   UVM2   21.28   0.25   6.63E-17   1.52E-17
ATLAS18unu   SN2018ibb   58484.733   UVM2   21.17   0.17   7.33E-17   1.14E-17
ATLAS18unu   SN2018ibb   58493.894   UVM2   21.20   0.19   7.13E-17   1.24E-17
ATLAS18unu   SN2018ibb   58497.074   UVM2   21.47   0.30   5.56E-17   1.53E-17
ATLAS18unu   SN2018ibb   58500.602   UVM2   20.91   0.21   9.32E-17   1.80E-17
ATLAS18unu   SN2018ibb   58501.465   UVM2   21.39   0.25   5.99E-17   1.37E-17
ATLAS18unu   SN2018ibb   58505.312   UVM2   21.51   0.18   5.36E-17   8.85E-18
ATLAS18unu   SN2018ibb   58507.574   UVM2   21.45   0.18   5.67E-17   9.36E-18
ATLAS18unu   SN2018ibb   58516.527   UVM2   21.56   0.21   5.12E-17   9.86E-18
ATLAS18unu   SN2018ibb   58521.512   UVM2   21.82   0.23   4.03E-17   8.50E-18
ATLAS18unu   SN2018ibb   58528.551   UVM2   21.19   0.20   7.20E-17   1.32E-17
ATLAS18unu   SN2018ibb   58531.070   UVM2   21.36   0.19   6.16E-17   1.07E-17
ATLAS18unu   SN2018ibb   58535.583   UVM2   21.41   99.99   4.76E-17   1.96E-17
ATLAS18unu   SN2018ibb   58541.297   UVM2   21.37   0.22   6.10E-17   1.23E-17
ATLAS18unu   SN2018ibb   58545.283   UVM2   21.31   0.16   6.45E-17   9.46E-18
ATLAS18unu   SN2018ibb   58559.894   UVM2   21.36   0.17   6.16E-17   9.60E-18
ATLAS18unu   SN2018ibb   58564.342   UVM2   21.54   0.21   5.22E-17   1.00E-17
ATLAS18unu   SN2018ibb   58569.318   UVM2   21.68   0.30   4.58E-17   1.26E-17
ATLAS18unu   SN2018ibb   58574.042   UVM2   21.74   99.99   3.51E-17   1.45E-17
ATLAS18unu   SN2018ibb   58464.737   UVW2   20.86   0.14   1.17E-16   1.50E-17
ATLAS18unu   SN2018ibb   58472.712   UVW2   21.29   0.19   7.85E-17   1.37E-17
ATLAS18unu   SN2018ibb   58476.361   UVW2   21.27   0.20   8.00E-17   1.47E-17
ATLAS18unu   SN2018ibb   58481.016   UVW2   21.19   0.23   8.61E-17   1.82E-17
ATLAS18unu   SN2018ibb   58484.731   UVW2   21.67   0.24   5.53E-17   1.22E-17
ATLAS18unu   SN2018ibb   58493.890   UVW2   21.61   0.26   5.85E-17   1.39E-17
ATLAS18unu   SN2018ibb   58497.070   UVW2   21.77   0.27   5.04E-17   1.25E-17
ATLAS18unu   SN2018ibb   58500.599   UVW2   21.70   99.99   5.28E-17   1.79E-17
ATLAS18unu   SN2018ibb   58501.462   UVW2   21.77   0.34   5.04E-17   1.57E-17
ATLAS18unu   SN2018ibb   58505.306   UVW2   21.63   0.21   5.74E-17   1.11E-17
ATLAS18unu   SN2018ibb   58507.569   UVW2   21.66   0.21   5.58E-17   1.08E-17
ATLAS18unu   SN2018ibb   58516.523   UVW2   21.82   0.25   4.82E-17   1.10E-17
ATLAS18unu   SN2018ibb   58521.510   UVW2   21.75   0.23   5.14E-17   1.08E-17
ATLAS18unu   SN2018ibb   58528.548   UVW2   22.10   99.99   3.30E-17   1.24E-17
ATLAS18unu   SN2018ibb   58531.066   UVW2   21.66   0.23   5.58E-17   1.18E-17
ATLAS18unu   SN2018ibb   58535.580   UVW2   21.38   99.99   5.95E-17   2.40E-17
ATLAS18unu   SN2018ibb   58541.295   UVW2   21.94   99.99   3.93E-17   1.44E-17
ATLAS18unu   SN2018ibb   58545.279   UVW2   21.98   0.27   4.16E-17   1.03E-17
ATLAS18unu   SN2018ibb   58559.888   UVW2   22.13   0.33   3.62E-17   1.10E-17
ATLAS18unu   SN2018ibb   58564.337   UVW2   21.79   0.25   4.95E-17   1.14E-17
ATLAS18unu   SN2018ibb   58569.316   UVW2   21.68   99.99   5.09E-17   1.82E-17
ATLAS18unu   SN2018ibb   58574.037   UVW2   21.62   0.31   5.79E-17   1.65E-17
ATLAS18yff   SN2018hti   58430.525   V   16.56   0.06   8.78E-16   4.83E-17
ATLAS18yff   SN2018hti   58431.532   V   17.27   0.11   4.56E-16   4.61E-17
ATLAS18yff   SN2018hti   58433.856   V   17.15   0.11   5.10E-16   5.15E-17
ATLAS18yff   SN2018hti   58434.856   V   17.06   0.10   5.54E-16   5.08E-17
ATLAS18yff   SN2018hti   58436.051   V   17.05   0.09   5.59E-16   4.62E-17
ATLAS18yff   SN2018hti   58440.361   V   16.83   0.15   6.85E-16   9.42E-17
ATLAS18yff   SN2018hti   58442.693   V   16.61   0.08   8.38E-16   6.15E-17
ATLAS18yff   SN2018hti   58446.677   V   16.60   0.07   8.46E-16   5.43E-17
ATLAS18yff   SN2018hti   58448.602   V   16.44   0.07   9.80E-16   6.30E-17
ATLAS18yff   SN2018hti   58450.530   V   16.42   0.07   9.99E-16   6.41E-17
ATLAS18yff   SN2018hti   58453.120   V   16.33   0.06   1.08E-15   5.97E-17
ATLAS18yff   SN2018hti   58454.249   V   16.32   0.06   1.10E-15   6.03E-17
ATLAS18yff   SN2018hti   58456.508   V   16.33   0.06   1.08E-15   5.97E-17
ATLAS18yff   SN2018hti   58459.743   V   16.33   0.07   1.08E-15   6.97E-17
ATLAS18yff   SN2018hti   58460.021   V   16.28   0.07   1.14E-15   7.30E-17
ATLAS18yff   SN2018hti   58465.007   V   16.29   0.07   1.13E-15   7.23E-17
ATLAS18yff   SN2018hti   58467.448   V   16.45   0.08   9.71E-16   7.13E-17
ATLAS18yff   SN2018hti   58474.017   V   16.36   0.07   1.06E-15   6.78E-17
ATLAS18yff   SN2018hti   58476.753   V   16.46   0.09   9.63E-16   7.95E-17
ATLAS18yff   SN2018hti   58482.518   V   16.51   0.09   9.19E-16   7.59E-17
ATLAS18yff   SN2018hti   58485.246   V   16.47   0.09   9.54E-16   7.87E-17
ATLAS18yff   SN2018hti   58491.769   V   16.60   0.08   8.46E-16   6.21E-17
ATLAS18yff   SN2018hti   58496.351   V   16.55   0.09   8.86E-16   7.32E-17
ATLAS18yff   SN2018hti   58504.780   V   16.75   0.16   7.37E-16   1.08E-16
ATLAS18yff   SN2018hti   58508.437   V   16.62   0.07   8.31E-16   5.33E-17
ATLAS18yff   SN2018hti   58512.409   V   16.76   0.08   7.30E-16   5.36E-17
ATLAS18yff   SN2018hti   58516.256   V   16.80   0.08   7.04E-16   5.17E-17
ATLAS18yff   SN2018hti   58559.694   V   17.78   0.20   2.85E-16   5.24E-17
ATLAS18yff   SN2018hti   58569.784   V   17.80   0.30   2.80E-16   7.71E-17
ATLAS18yff   SN2018hti   59040.748   V   18.82   99.99   1.77E-18   3.64E-17
ATLAS18yff   SN2018hti   58430.521   B   16.94   0.05   9.62E-16   4.42E-17
ATLAS18yff   SN2018hti   58431.527   B   17.61   0.07   5.19E-16   3.33E-17
ATLAS18yff   SN2018hti   58433.852   B   17.28   0.07   7.04E-16   4.52E-17
ATLAS18yff   SN2018hti   58434.852   B   17.29   0.07   6.97E-16   4.48E-17
ATLAS18yff   SN2018hti   58436.049   B   17.14   0.06   8.01E-16   4.41E-17
ATLAS18yff   SN2018hti   58440.358   B   16.89   0.09   1.01E-15   8.32E-17
ATLAS18yff   SN2018hti   58442.689   B   16.84   0.06   1.06E-15   5.81E-17
ATLAS18yff   SN2018hti   58446.673   B   16.76   0.05   1.14E-15   5.21E-17
ATLAS18yff   SN2018hti   58448.595   B   16.73   0.05   1.17E-15   5.36E-17
ATLAS18yff   SN2018hti   58450.524   B   16.61   0.05   1.30E-15   5.98E-17
ATLAS18yff   SN2018hti   58453.116   B   16.58   0.05   1.34E-15   6.15E-17
ATLAS18yff   SN2018hti   58454.245   B   16.63   0.05   1.28E-15   5.87E-17
ATLAS18yff   SN2018hti   58456.504   B   16.60   0.05   1.32E-15   6.04E-17
ATLAS18yff   SN2018hti   58459.740   B   16.61   0.05   1.30E-15   5.98E-17
ATLAS18yff   SN2018hti   58460.015   B   16.61   0.05   1.30E-15   5.98E-17
ATLAS18yff   SN2018hti   58465.004   B   16.50   0.05   1.44E-15   6.62E-17
ATLAS18yff   SN2018hti   58467.444   B   16.68   0.06   1.22E-15   6.73E-17
ATLAS18yff   SN2018hti   58474.015   B   16.79   0.05   1.11E-15   5.07E-17
ATLAS18yff   SN2018hti   58476.750   B   16.74   0.07   1.16E-15   7.43E-17
ATLAS18yff   SN2018hti   58482.516   B   16.68   0.06   1.22E-15   6.73E-17
ATLAS18yff   SN2018hti   58485.243   B   16.77   0.06   1.13E-15   6.20E-17
ATLAS18yff   SN2018hti   58491.766   B   16.88   0.06   1.02E-15   5.60E-17
ATLAS18yff   SN2018hti   58496.348   B   17.05   0.06   8.70E-16   4.79E-17
ATLAS18yff   SN2018hti   58504.778   B   17.19   0.12   7.65E-16   8.42E-17
ATLAS18yff   SN2018hti   58508.433   B   17.25   0.06   7.23E-16   3.98E-17
ATLAS18yff   SN2018hti   58512.403   B   17.39   0.07   6.36E-16   4.08E-17
ATLAS18yff   SN2018hti   58516.253   B   17.42   0.08   6.19E-16   4.54E-17
ATLAS18yff   SN2018hti   58559.688   B   18.69   0.21   1.92E-16   3.70E-17
ATLAS18yff   SN2018hti   58569.780   B   18.62   0.30   2.05E-16   5.64E-17
ATLAS18yff   SN2018hti   59040.742   B   19.65   99.99   6.42E-17   2.65E-17
ATLAS18yff   SN2018hti   58430.521   U   17.52   0.05   8.88E-16   4.07E-17
ATLAS18yff   SN2018hti   58431.526   U   17.69   0.06   7.59E-16   4.18E-17
ATLAS18yff   SN2018hti   58433.851   U   17.45   0.06   9.47E-16   5.21E-17
ATLAS18yff   SN2018hti   58434.851   U   17.39   0.06   1.00E-15   5.51E-17
ATLAS18yff   SN2018hti   58436.049   U   17.35   0.05   1.04E-15   4.76E-17
ATLAS18yff   SN2018hti   58440.357   U   17.14   0.08   1.26E-15   9.25E-17
ATLAS18yff   SN2018hti   58442.688   U   17.11   0.05   1.30E-15   5.94E-17
ATLAS18yff   SN2018hti   58446.672   U   17.02   0.05   1.41E-15   6.46E-17
ATLAS18yff   SN2018hti   58448.594   U   16.90   0.05   1.57E-15   7.21E-17
ATLAS18yff   SN2018hti   58450.523   U   16.95   0.05   1.50E-15   6.88E-17
ATLAS18yff   SN2018hti   58453.115   U   16.86   0.05   1.63E-15   7.48E-17
ATLAS18yff   SN2018hti   58454.244   U   16.82   0.04   1.69E-15   6.21E-17
ATLAS18yff   SN2018hti   58456.503   U   16.92   0.05   1.54E-15   7.08E-17
ATLAS18yff   SN2018hti   58459.739   U   16.86   0.05   1.63E-15   7.48E-17
ATLAS18yff   SN2018hti   58460.013   U   16.88   0.05   1.60E-15   7.34E-17
ATLAS18yff   SN2018hti   58465.004   U   16.92   0.05   1.54E-15   7.08E-17
ATLAS18yff   SN2018hti   58467.443   U   16.89   0.05   1.59E-15   7.28E-17
ATLAS18yff   SN2018hti   58474.015   U   17.14   0.05   1.26E-15   5.78E-17
ATLAS18yff   SN2018hti   58476.749   U   17.17   0.06   1.23E-15   6.75E-17
ATLAS18yff   SN2018hti   58482.516   U   17.20   0.06   1.19E-15   6.56E-17
ATLAS18yff   SN2018hti   58485.243   U   17.32   0.06   1.07E-15   5.88E-17
ATLAS18yff   SN2018hti   58491.766   U   17.49   0.06   9.13E-16   5.02E-17
ATLAS18yff   SN2018hti   58496.347   U   17.62   0.06   8.10E-16   4.46E-17
ATLAS18yff   SN2018hti   58504.777   U   17.90   0.12   6.26E-16   6.89E-17
ATLAS18yff   SN2018hti   58508.432   U   18.11   0.07   5.16E-16   3.31E-17
ATLAS18yff   SN2018hti   58512.402   U   18.22   0.08   4.66E-16   3.42E-17
ATLAS18yff   SN2018hti   58516.253   U   18.34   0.09   4.17E-16   3.44E-17
ATLAS18yff   SN2018hti   58559.686   U   20.11   99.99   6.20E-17   2.73E-17
ATLAS18yff   SN2018hti   58569.779   U   19.68   99.99   8.02E-17   4.05E-17
ATLAS18yff   SN2018hti   59040.741   U   20.49   99.99   5.50E-17   1.92E-17
ATLAS18yff   SN2018hti   58430.520   UVW1   18.63   0.07   5.76E-16   3.70E-17
ATLAS18yff   SN2018hti   58431.524   UVW1   18.53   0.07   6.32E-16   4.06E-17
ATLAS18yff   SN2018hti   58433.849   UVW1   18.38   0.07   7.26E-16   4.66E-17
ATLAS18yff   SN2018hti   58434.849   UVW1   18.40   0.07   7.13E-16   4.58E-17
ATLAS18yff   SN2018hti   58436.048   UVW1   18.28   0.07   7.96E-16   5.11E-17
ATLAS18yff   SN2018hti   58440.356   UVW1   18.10   0.10   9.39E-16   8.62E-17
ATLAS18yff   SN2018hti   58442.686   UVW1   18.12   0.07   9.22E-16   5.92E-17
ATLAS18yff   SN2018hti   58446.670   UVW1   18.23   0.07   8.33E-16   5.35E-17
ATLAS18yff   SN2018hti   58448.591   UVW1   18.23   0.06   8.33E-16   4.59E-17
ATLAS18yff   SN2018hti   58450.521   UVW1   18.21   0.06   8.49E-16   4.67E-17
ATLAS18yff   SN2018hti   58453.113   UVW1   18.20   0.07   8.57E-16   5.50E-17
ATLAS18yff   SN2018hti   58454.242   UVW1   18.17   0.06   8.81E-16   4.85E-17
ATLAS18yff   SN2018hti   58456.502   UVW1   18.21   0.06   8.49E-16   4.67E-17
ATLAS18yff   SN2018hti   58459.737   UVW1   18.36   0.06   7.39E-16   4.07E-17
ATLAS18yff   SN2018hti   58460.010   UVW1   18.25   0.06   8.18E-16   4.50E-17
ATLAS18yff   SN2018hti   58465.002   UVW1   18.46   0.07   6.74E-16   4.33E-17
ATLAS18yff   SN2018hti   58467.441   UVW1   18.40   0.07   7.13E-16   4.58E-17
ATLAS18yff   SN2018hti   58474.014   UVW1   18.76   0.07   5.11E-16   3.28E-17
ATLAS18yff   SN2018hti   58476.748   UVW1   18.83   0.10   4.79E-16   4.40E-17
ATLAS18yff   SN2018hti   58482.515   UVW1   19.04   0.10   3.95E-16   3.63E-17
ATLAS18yff   SN2018hti   58485.242   UVW1   18.90   0.09   4.50E-16   3.71E-17
ATLAS18yff   SN2018hti   58491.764   UVW1   19.10   0.08   3.74E-16   2.74E-17
ATLAS18yff   SN2018hti   58496.346   UVW1   19.43   0.10   2.76E-16   2.53E-17
ATLAS18yff   SN2018hti   58504.776   UVW1   19.94   0.24   1.72E-16   3.80E-17
ATLAS18yff   SN2018hti   58508.431   UVW1   19.77   0.11   2.02E-16   2.04E-17
ATLAS18yff   SN2018hti   58512.399   UVW1   20.38   0.17   1.15E-16   1.79E-17
ATLAS18yff   SN2018hti   58516.251   UVW1   20.33   0.17   1.20E-16   1.88E-17
ATLAS18yff   SN2018hti   58559.683   UVW1   21.25   99.99   2.89E-17   1.72E-17
ATLAS18yff   SN2018hti   58569.777   UVW1   20.82   99.99   5.26E-17   2.56E-17
ATLAS18yff   SN2018hti   59040.738   UVW1   21.64   99.99   2.52E-17   1.20E-17
ATLAS18yff   SN2018hti   58430.525   UVM2   19.44   0.10   3.61E-16   3.31E-17
ATLAS18yff   SN2018hti   58431.533   UVM2   19.59   0.11   3.14E-16   3.17E-17
ATLAS18yff   SN2018hti   58433.857   UVM2   19.43   0.11   3.64E-16   3.68E-17
ATLAS18yff   SN2018hti   58434.856   UVM2   19.44   0.10   3.61E-16   3.31E-17
ATLAS18yff   SN2018hti   58436.052   UVM2   19.33   0.10   3.99E-16   3.66E-17
ATLAS18yff   SN2018hti   58440.361   UVM2   19.32   0.15   4.03E-16   5.55E-17
ATLAS18yff   SN2018hti   58442.694   UVM2   19.14   0.09   4.76E-16   3.93E-17
ATLAS18yff   SN2018hti   58446.678   UVM2   19.38   0.10   3.81E-16   3.50E-17
ATLAS18yff   SN2018hti   58448.603   UVM2   19.27   0.10   4.22E-16   3.87E-17
ATLAS18yff   SN2018hti   58450.531   UVM2   19.31   0.09   4.07E-16   3.36E-17
ATLAS18yff   SN2018hti   58453.121   UVM2   19.51   0.12   3.38E-16   3.72E-17
ATLAS18yff   SN2018hti   58454.250   UVM2   19.37   0.10   3.85E-16   3.53E-17
ATLAS18yff   SN2018hti   58456.508   UVM2   19.43   0.10   3.64E-16   3.34E-17
ATLAS18yff   SN2018hti   58459.744   UVM2   19.55   0.08   3.26E-16   2.39E-17
ATLAS18yff   SN2018hti   58460.022   UVM2   19.61   0.08   3.09E-16   2.26E-17
ATLAS18yff   SN2018hti   58465.007   UVM2   19.74   0.10   2.74E-16   2.51E-17
ATLAS18yff   SN2018hti   58467.449   UVM2   19.94   0.10   2.28E-16   2.09E-17
ATLAS18yff   SN2018hti   58474.018   UVM2   20.06   0.10   2.04E-16   1.87E-17
ATLAS18yff   SN2018hti   58476.754   UVM2   20.15   0.17   1.88E-16   2.93E-17
ATLAS18yff   SN2018hti   58482.519   UVM2   20.24   0.16   1.73E-16   2.54E-17
ATLAS18yff   SN2018hti   58485.246   UVM2   20.52   0.15   1.33E-16   1.84E-17
ATLAS18yff   SN2018hti   58491.770   UVM2   20.72   0.13   1.11E-16   1.32E-17
ATLAS18yff   SN2018hti   58496.352   UVM2   21.17   0.22   7.33E-17   1.48E-17
ATLAS18yff   SN2018hti   58504.781   UVM2   21.21   0.33   7.07E-17   2.14E-17
ATLAS18yff   SN2018hti   58508.437   UVM2   21.61   0.22   4.89E-17   9.87E-18
ATLAS18yff   SN2018hti   58512.410   UVM2   22.11   0.32   3.09E-17   9.06E-18
ATLAS18yff   SN2018hti   58516.256   UVM2   22.33   99.99   1.95E-17   8.39E-18
ATLAS18yff   SN2018hti   58559.695   UVM2   22.37   99.99   7.27E-18   8.07E-18
ATLAS18yff   SN2018hti   58569.785   UVM2   22.01   99.99   9.94E-18   1.13E-17
ATLAS18yff   SN2018hti   59040.750   UVM2   22.68   99.99   8.50E-18   6.08E-18
ATLAS18yff   SN2018hti   58430.522   UVW2   19.71   0.08   3.36E-16   2.47E-17
ATLAS18yff   SN2018hti   58431.528   UVW2   20.13   0.10   2.28E-16   2.10E-17
ATLAS18yff   SN2018hti   58433.853   UVW2   19.80   0.09   3.10E-16   2.56E-17
ATLAS18yff   SN2018hti   58434.852   UVW2   19.74   0.09   3.27E-16   2.70E-17
ATLAS18yff   SN2018hti   58436.050   UVW2   19.75   0.09   3.24E-16   2.68E-17
ATLAS18yff   SN2018hti   58440.359   UVW2   19.75   0.14   3.24E-16   4.16E-17
ATLAS18yff   SN2018hti   58442.690   UVW2   19.55   0.08   3.90E-16   2.86E-17
ATLAS18yff   SN2018hti   58446.673   UVW2   19.61   0.08   3.69E-16   2.71E-17
ATLAS18yff   SN2018hti   58448.597   UVW2   19.55   0.08   3.90E-16   2.86E-17
ATLAS18yff   SN2018hti   58450.525   UVW2   19.62   0.08   3.65E-16   2.68E-17
ATLAS18yff   SN2018hti   58453.117   UVW2   19.73   0.09   3.30E-16   2.73E-17
ATLAS18yff   SN2018hti   58454.246   UVW2   19.82   0.09   3.04E-16   2.51E-17
ATLAS18yff   SN2018hti   58456.505   UVW2   19.67   0.08   3.49E-16   2.56E-17
ATLAS18yff   SN2018hti   58459.740   UVW2   19.88   0.09   2.88E-16   2.37E-17
ATLAS18yff   SN2018hti   58460.016   UVW2   19.74   0.09   3.27E-16   2.70E-17
ATLAS18yff   SN2018hti   58465.005   UVW2   19.93   0.09   2.75E-16   2.27E-17
ATLAS18yff   SN2018hti   58467.445   UVW2   20.01   0.11   2.55E-16   2.58E-17
ATLAS18yff   SN2018hti   58474.016   UVW2   20.09   0.10   2.37E-16   2.17E-17
ATLAS18yff   SN2018hti   58476.750   UVW2   20.51   0.16   1.61E-16   2.36E-17
ATLAS18yff   SN2018hti   58482.517   UVW2   20.48   0.15   1.66E-16   2.28E-17
ATLAS18yff   SN2018hti   58485.244   UVW2   20.43   0.15   1.73E-16   2.38E-17
ATLAS18yff   SN2018hti   58491.767   UVW2   20.88   0.15   1.15E-16   1.58E-17
ATLAS18yff   SN2018hti   58496.349   UVW2   21.01   0.17   1.02E-16   1.58E-17
ATLAS18yff   SN2018hti   58504.778   UVW2   21.16   0.33   8.85E-17   2.68E-17
ATLAS18yff   SN2018hti   58508.434   UVW2   21.27   0.18   8.00E-17   1.32E-17
ATLAS18yff   SN2018hti   58512.404   UVW2   21.25   0.18   8.14E-17   1.34E-17
ATLAS18yff   SN2018hti   58516.254   UVW2   21.76   0.27   5.09E-17   1.26E-17
ATLAS18yff   SN2018hti   58559.689   UVW2   22.17   99.99   6.29E-18   1.16E-17
ATLAS18yff   SN2018hti   58569.781   UVW2   21.75   99.99   1.44E-17   1.71E-17
ATLAS18yff   SN2018hti   59040.743   UVW2   22.45   99.99   2.12E-17   8.96E-18
ATLAS19ine   SN2019enz   58622.347   U   18.35   0.07   4.13E-16   2.65E-17
ATLAS19ine   SN2019enz   58625.598   U   18.37   0.06   4.06E-16   2.23E-17
ATLAS19ine   SN2019enz   58628.728   U   18.43   0.07   3.84E-16   2.47E-17
ATLAS19ine   SN2019enz   58631.838   U   18.42   0.07   3.88E-16   2.49E-17
ATLAS19ine   SN2019enz   58634.287   U   18.50   0.09   3.60E-16   2.97E-17
ATLAS19ine   SN2019enz   58622.346   UVW1   18.81   0.08   4.88E-16   3.58E-17
ATLAS19ine   SN2019enz   58625.594   UVW1   19.07   0.08   3.84E-16   2.82E-17
ATLAS19ine   SN2019enz   58628.726   UVW1   19.30   0.09   3.11E-16   2.57E-17
ATLAS19ine   SN2019enz   58631.836   UVW1   19.50   0.09   2.59E-16   2.14E-17
ATLAS19ine   SN2019enz   58634.286   UVW1   19.93   0.15   1.74E-16   2.40E-17
ATLAS19ine   SN2019enz   58622.343   UVM2   19.70   0.10   2.84E-16   2.61E-17
ATLAS19ine   SN2019enz   58625.588   UVM2   19.80   0.10   2.59E-16   2.38E-17
ATLAS19ine   SN2019enz   58628.723   UVM2   20.16   0.12   1.86E-16   2.05E-17
ATLAS19ine   SN2019enz   58631.832   UVM2   19.97   0.11   2.21E-16   2.23E-17
ATLAS19ine   SN2019enz   58634.284   UVM2   20.36   0.18   1.55E-16   2.55E-17
ATLAS19ine   SN2019enz   58622.349   UVW2   19.64   0.09   3.59E-16   2.96E-17
ATLAS19ine   SN2019enz   58625.600   UVW2   19.93   0.08   2.75E-16   2.02E-17
ATLAS19ine   SN2019enz   58628.729   UVW2   20.11   0.09   2.33E-16   1.92E-17
ATLAS19ine   SN2019enz   58631.839   UVW2   20.36   0.09   1.85E-16   1.53E-17
ATLAS19ine   SN2019enz   58634.288   UVW2   20.66   0.15   1.40E-16   1.93E-17
ATLAS19prf   SN2019lsq   58705.251   V   18.16   0.24   2.01E-16   4.43E-17
ATLAS19prf   SN2019lsq   58709.496   V   18.19   0.20   1.96E-16   3.59E-17
ATLAS19prf   SN2019lsq   58717.005   V   18.36   0.28   1.67E-16   4.30E-17
ATLAS19prf   SN2019lsq   58724.305   V   18.64   0.32   1.29E-16   3.79E-17
ATLAS19prf   SN2019lsq   58728.014   V   18.48   0.23   1.50E-16   3.16E-17
ATLAS19prf   SN2019lsq   58705.248   B   18.04   0.11   3.49E-16   3.53E-17
ATLAS19prf   SN2019lsq   58709.491   B   18.02   0.10   3.56E-16   3.27E-17
ATLAS19prf   SN2019lsq   58717.003   B   18.45   0.15   2.40E-16   3.30E-17
ATLAS19prf   SN2019lsq   58724.302   B   18.43   0.14   2.44E-16   3.13E-17
ATLAS19prf   SN2019lsq   58728.012   B   19.11   0.19   1.30E-16   2.27E-17
ATLAS19prf   SN2019lsq   58705.248   U   18.22   0.09   4.66E-16   3.85E-17
ATLAS19prf   SN2019lsq   58709.490   U   18.27   0.08   4.45E-16   3.27E-17
ATLAS19prf   SN2019lsq   58717.003   U   18.50   0.11   3.60E-16   3.63E-17
ATLAS19prf   SN2019lsq   58724.302   U   19.10   0.15   2.07E-16   2.85E-17
ATLAS19prf   SN2019lsq   58728.011   U   19.23   0.13   1.84E-16   2.19E-17
ATLAS19prf   SN2019lsq   58705.247   UVW1   18.98   0.09   4.18E-16   3.45E-17
ATLAS19prf   SN2019lsq   58709.488   UVW1   19.26   0.09   3.23E-16   2.66E-17
ATLAS19prf   SN2019lsq   58717.002   UVW1   19.48   0.12   2.64E-16   2.90E-17
ATLAS19prf   SN2019lsq   58724.300   UVW1   20.15   0.17   1.42E-16   2.22E-17
ATLAS19prf   SN2019lsq   58728.010   UVW1   20.60   0.17   9.39E-17   1.46E-17
ATLAS19prf   SN2019lsq   58705.251   UVM2   19.97   0.10   2.21E-16   2.03E-17
ATLAS19prf   SN2019lsq   58709.497   UVM2   19.87   0.09   2.43E-16   2.00E-17
ATLAS19prf   SN2019lsq   58717.005   UVM2   20.61   0.15   1.23E-16   1.69E-17
ATLAS19prf   SN2019lsq   58724.306   UVM2   20.71   0.15   1.12E-16   1.54E-17
ATLAS19prf   SN2019lsq   58728.014   UVM2   21.85   0.26   3.92E-17   9.35E-18
ATLAS19prf   SN2019lsq   58705.249   UVW2   20.38   0.13   1.81E-16   2.16E-17
ATLAS19prf   SN2019lsq   58709.492   UVW2   20.45   0.12   1.70E-16   1.87E-17
ATLAS19prf   SN2019lsq   58717.003   UVW2   20.76   0.17   1.28E-16   1.99E-17
ATLAS19prf   SN2019lsq   58724.303   UVW2   21.05   0.20   9.79E-17   1.80E-17
ATLAS19prf   SN2019lsq   58728.012   UVW2   21.56   0.22   6.12E-17   1.24E-17
ATLAS19ynd   SN2019szu   58808.219   V   17.15   0.10   5.10E-16   4.68E-17
ATLAS19ynd   SN2019szu   58816.254   V   18.67   0.35   1.26E-16   4.04E-17
ATLAS19ynd   SN2019szu   58824.763   V   18.64   99.99   1.07E-16   4.30E-17
ATLAS19ynd   SN2019szu   58825.753   V   18.84   99.99   6.19E-17   3.58E-17
ATLAS19ynd   SN2019szu   58830.007   V   18.75   0.34   1.17E-16   3.64E-17
ATLAS19ynd   SN2019szu   58840.494   V   18.84   99.99   7.37E-17   3.58E-17
ATLAS19ynd   SN2019szu   58844.274   V   18.45   99.99   1.37E-16   5.14E-17
ATLAS19ynd   SN2019szu   58847.263   V   18.48   99.99   1.33E-16   5.00E-17
ATLAS19ynd   SN2019szu   58852.378   V   18.26   0.26   1.83E-16   4.37E-17
ATLAS19ynd   SN2019szu   58856.429   V   18.49   99.99   7.58E-17   4.93E-17
ATLAS19ynd   SN2019szu   58860.209   V   18.63   99.99   8.78E-17   4.35E-17
ATLAS19ynd   SN2019szu   58998.193   V   19.58   99.99   2.51E-17   1.82E-17
ATLAS19ynd   SN2019szu   59003.685   V   19.72   99.99   2.63E-17   1.59E-17
ATLAS19ynd   SN2019szu   59008.797   V   19.87   99.99   3.69E-17   1.39E-17
ATLAS19ynd   SN2019szu   59018.304   V   19.74   99.99   1.53E-17   1.57E-17
ATLAS19ynd   SN2019szu   59028.454   V   19.05   99.99   2.96E-17   2.96E-17
ATLAS19ynd   SN2019szu   59038.761   V   19.01   99.99   5.05E-17   3.06E-17
ATLAS19ynd   SN2019szu   58808.216   B   17.33   0.07   6.72E-16   4.32E-17
ATLAS19ynd   SN2019szu   58816.250   B   18.52   0.19   2.25E-16   3.91E-17
ATLAS19ynd   SN2019szu   58824.757   B   18.62   0.18   2.05E-16   3.38E-17
ATLAS19ynd   SN2019szu   58825.750   B   18.44   0.15   2.42E-16   3.33E-17
ATLAS19ynd   SN2019szu   58830.004   B   18.36   0.14   2.60E-16   3.34E-17
ATLAS19ynd   SN2019szu   58840.489   B   18.95   0.22   1.51E-16   3.05E-17
ATLAS19ynd   SN2019szu   58844.272   B   18.62   0.24   2.05E-16   4.51E-17
ATLAS19ynd   SN2019szu   58847.261   B   18.75   0.23   1.82E-16   3.83E-17
ATLAS19ynd   SN2019szu   58852.375   B   18.95   0.26   1.51E-16   3.61E-17
ATLAS19ynd   SN2019szu   58856.423   B   18.71   0.25   1.89E-16   4.32E-17
ATLAS19ynd   SN2019szu   58860.206   B   18.65   0.21   1.99E-16   3.84E-17
ATLAS19ynd   SN2019szu   58998.197   B   19.65   0.27   7.93E-17   1.96E-17
ATLAS19ynd   SN2019szu   59003.696   B   20.07   0.25   5.39E-17   1.24E-17
ATLAS19ynd   SN2019szu   59008.810   B   20.05   0.23   5.49E-17   1.16E-17
ATLAS19ynd   SN2019szu   59018.311   B   20.12   99.99   4.44E-17   1.71E-17
ATLAS19ynd   SN2019szu   59028.450   B   19.91   99.99   2.93E-17   2.07E-17
ATLAS19ynd   SN2019szu   59038.759   B   19.94   99.99   3.46E-17   2.03E-17
ATLAS19ynd   SN2019szu   58808.215   U   18.10   0.08   5.20E-16   3.82E-17
ATLAS19ynd   SN2019szu   58816.249   U   19.15   0.18   1.98E-16   3.27E-17
ATLAS19ynd   SN2019szu   58820.180   U   18.85   0.17   2.61E-16   4.07E-17
ATLAS19ynd   SN2019szu   58824.756   U   19.07   0.15   2.13E-16   2.93E-17
ATLAS19ynd   SN2019szu   58825.750   U   18.70   0.12   2.99E-16   3.30E-17
ATLAS19ynd   SN2019szu   58830.004   U   18.99   0.13   2.29E-16   2.73E-17
ATLAS19ynd   SN2019szu   58840.488   U   18.76   0.12   2.83E-16   3.12E-17
ATLAS19ynd   SN2019szu   58844.271   U   18.88   0.17   2.54E-16   3.96E-17
ATLAS19ynd   SN2019szu   58847.261   U   18.78   0.14   2.78E-16   3.57E-17
ATLAS19ynd   SN2019szu   58852.374   U   18.85   0.14   2.61E-16   3.35E-17
ATLAS19ynd   SN2019szu   58856.422   U   18.63   0.14   3.19E-16   4.10E-17
ATLAS19ynd   SN2019szu   58860.205   U   18.77   0.14   2.81E-16   3.61E-17
ATLAS19ynd   SN2019szu   58992.743   U   20.11   0.13   8.17E-17   9.75E-18
ATLAS19ynd   SN2019szu   58998.195   U   20.31   0.20   6.80E-17   1.25E-17
ATLAS19ynd   SN2019szu   59003.691   U   20.24   0.14   7.25E-17   9.31E-18
ATLAS19ynd   SN2019szu   59008.803   U   20.26   0.12   7.12E-17   7.84E-18
ATLAS19ynd   SN2019szu   59018.307   U   20.44   0.21   6.03E-17   1.16E-17
ATLAS19ynd   SN2019szu   59028.449   U   20.53   0.32   5.55E-17   1.63E-17
ATLAS19ynd   SN2019szu   59038.758   U   20.76   99.99   1.12E-17   1.50E-17
ATLAS19ynd   SN2019szu   58808.214   UVW1   19.71   0.12   2.13E-16   2.35E-17
ATLAS19ynd   SN2019szu   58816.247   UVW1   20.48   0.22   1.05E-16   2.12E-17
ATLAS19ynd   SN2019szu   58820.178   UVW1   20.34   0.17   1.19E-16   1.86E-17
ATLAS19ynd   SN2019szu   58824.753   UVW1   20.08   0.16   1.52E-16   2.23E-17
ATLAS19ynd   SN2019szu   58825.748   UVW1   20.03   0.15   1.59E-16   2.19E-17
ATLAS19ynd   SN2019szu   58830.002   UVW1   19.93   0.13   1.74E-16   2.08E-17
ATLAS19ynd   SN2019szu   58840.485   UVW1   19.96   0.13   1.69E-16   2.02E-17
ATLAS19ynd   SN2019szu   58844.270   UVW1   20.33   0.21   1.20E-16   2.32E-17
ATLAS19ynd   SN2019szu   58847.260   UVW1   20.02   0.17   1.60E-16   2.50E-17
ATLAS19ynd   SN2019szu   58852.373   UVW1   19.73   0.12   2.09E-16   2.30E-17
ATLAS19ynd   SN2019szu   58856.419   UVW1   20.13   0.20   1.45E-16   2.66E-17
ATLAS19ynd   SN2019szu   58860.203   UVW1   20.25   0.18   1.30E-16   2.14E-17
ATLAS19ynd   SN2019szu   59028.447   UVW1   21.69   99.99   3.29E-17   1.15E-17
ATLAS19ynd   SN2019szu   59038.757   UVW1   21.51   0.30   4.06E-17   1.12E-17
ATLAS19ynd   SN2019szu   58808.220   UVM2   20.67   0.15   1.16E-16   1.60E-17
ATLAS19ynd   SN2019szu   58816.254   UVM2   21.10   0.17   7.82E-17   1.22E-17
ATLAS19ynd   SN2019szu   58824.764   UVM2   20.66   0.15   1.17E-16   1.61E-17
ATLAS19ynd   SN2019szu   58825.753   UVM2   20.70   0.14   1.13E-16   1.45E-17
ATLAS19ynd   SN2019szu   58830.008   UVM2   20.89   0.15   9.49E-17   1.31E-17
ATLAS19ynd   SN2019szu   58840.495   UVM2   20.48   0.12   1.38E-16   1.52E-17
ATLAS19ynd   SN2019szu   58844.274   UVM2   20.85   0.18   9.85E-17   1.63E-17
ATLAS19ynd   SN2019szu   58847.263   UVM2   20.70   0.18   1.13E-16   1.87E-17
ATLAS19ynd   SN2019szu   58852.378   UVM2   20.85   0.14   9.85E-17   1.26E-17
ATLAS19ynd   SN2019szu   58856.430   UVM2   20.64   0.16   1.19E-16   1.75E-17
ATLAS19ynd   SN2019szu   58860.210   UVM2   20.56   0.12   1.29E-16   1.42E-17
ATLAS19ynd   SN2019szu   58862.413   UVM2   20.59   0.17   1.25E-16   1.95E-17
ATLAS19ynd   SN2019szu   58870.248   UVM2   20.56   0.17   1.29E-16   2.01E-17
ATLAS19ynd   SN2019szu   59028.455   UVM2   22.15   0.31   2.97E-17   8.46E-18
ATLAS19ynd   SN2019szu   59038.761   UVM2   21.93   0.25   3.64E-17   8.35E-18
ATLAS19ynd   SN2019szu   58808.216   UVW2   20.69   0.14   1.36E-16   1.75E-17
ATLAS19ynd   SN2019szu   58816.251   UVW2   21.45   0.23   6.77E-17   1.43E-17
ATLAS19ynd   SN2019szu   58824.758   UVW2   20.80   0.16   1.23E-16   1.81E-17
ATLAS19ynd   SN2019szu   58825.751   UVW2   21.09   0.17   9.44E-17   1.47E-17
ATLAS19ynd   SN2019szu   58830.005   UVW2   21.04   0.16   9.88E-17   1.45E-17
ATLAS19ynd   SN2019szu   58840.490   UVW2   21.14   0.16   9.01E-17   1.32E-17
ATLAS19ynd   SN2019szu   58844.272   UVW2   21.12   0.20   9.18E-17   1.68E-17
ATLAS19ynd   SN2019szu   58847.261   UVW2   20.80   0.17   1.23E-16   1.92E-17
ATLAS19ynd   SN2019szu   58852.375   UVW2   21.14   0.17   9.01E-17   1.41E-17
ATLAS19ynd   SN2019szu   58856.424   UVW2   20.67   0.17   1.39E-16   2.17E-17
ATLAS19ynd   SN2019szu   58860.206   UVW2   21.03   0.17   9.97E-17   1.56E-17
ATLAS19ynd   SN2019szu   59028.451   UVW2   21.84   0.24   4.73E-17   1.04E-17
ATLAS19ynd   SN2019szu   59038.759   UVW2   22.15   0.29   3.55E-17   9.46E-18
ATLAS20xqi   SN2020rmv   59121.286   V   18.43   99.99   1.33E-16   5.24E-17
ATLAS20xqi   SN2020rmv   59126.331   V   18.64   0.31   1.29E-16   3.68E-17
ATLAS20xqi   SN2020rmv   59131.443   V   18.28   99.99   1.11E-16   5.98E-17
ATLAS20xqi   SN2020rmv   59132.497   V   18.70   99.99   5.15E-17   4.06E-17
ATLAS20xqi   SN2020rmv   59136.742   V   18.93   0.36   9.90E-17   3.27E-17
ATLAS20xqi   SN2020rmv   59140.807   V   18.48   99.99   6.13E-17   5.00E-17
ATLAS20xqi   SN2020rmv   59144.925   V   18.21   99.99   2.21E-17   6.39E-17
ATLAS20xqi   SN2020rmv   59152.420   V   18.75   99.99   7.72E-17   3.89E-17
ATLAS20xqi   SN2020rmv   59166.413   V   18.33   99.99   2.21E-17   5.73E-17
ATLAS20xqi   SN2020rmv   59175.584   V   19.12   99.99   3.87E-17   2.77E-17
ATLAS20xqi   SN2020rmv   59185.540   V   18.96   0.34   9.63E-17   3.00E-17
ATLAS20xqi   SN2020rmv   59121.153   B   18.95   0.23   1.51E-16   3.19E-17
ATLAS20xqi   SN2020rmv   59126.328   B   18.85   0.18   1.66E-16   2.74E-17
ATLAS20xqi   SN2020rmv   59131.440   B   19.11   99.99   1.16E-16   4.35E-17
ATLAS20xqi   SN2020rmv   59132.492   B   19.28   0.30   1.12E-16   3.07E-17
ATLAS20xqi   SN2020rmv   59136.740   B   18.79   0.16   1.75E-16   2.57E-17
ATLAS20xqi   SN2020rmv   59140.805   B   19.28   99.99   9.89E-17   3.72E-17
ATLAS20xqi   SN2020rmv   59144.922   B   18.94   99.99   1.29E-16   5.10E-17
ATLAS20xqi   SN2020rmv   59152.418   B   19.09   0.25   1.33E-16   3.05E-17
ATLAS20xqi   SN2020rmv   59166.410   B   18.94   99.99   1.16E-16   5.10E-17
ATLAS20xqi   SN2020rmv   59175.578   B   19.54   99.99   7.44E-17   2.93E-17
ATLAS20xqi   SN2020rmv   59185.534   B   19.92   99.99   5.75E-17   2.06E-17
ATLAS20xqi   SN2020rmv   59121.152   U   19.55   0.21   1.37E-16   2.64E-17
ATLAS20xqi   SN2020rmv   59126.328   U   19.68   0.19   1.21E-16   2.12E-17
ATLAS20xqi   SN2020rmv   59131.439   U   19.66   0.32   1.24E-16   3.63E-17
ATLAS20xqi   SN2020rmv   59132.491   U   19.72   0.24   1.17E-16   2.58E-17
ATLAS20xqi   SN2020rmv   59136.740   U   20.21   0.27   7.45E-17   1.85E-17
ATLAS20xqi   SN2020rmv   59140.805   U   20.02   99.99   8.48E-17   2.96E-17
ATLAS20xqi   SN2020rmv   59144.922   U   19.66   99.99   1.15E-16   4.11E-17
ATLAS20xqi   SN2020rmv   59152.418   U   20.39   99.99   5.87E-17   2.10E-17
ATLAS20xqi   SN2020rmv   59166.410   U   19.82   99.99   2.13E-17   3.56E-17
ATLAS20xqi   SN2020rmv   59175.577   U   20.77   99.99   3.67E-17   1.48E-17
ATLAS20xqi   SN2020rmv   59185.533   U   20.69   0.36   4.79E-17   1.58E-17
ATLAS20xqi   SN2020rmv   59121.151   UVW1   21.03   0.30   6.32E-17   1.74E-17
ATLAS20xqi   SN2020rmv   59126.326   UVW1   21.13   0.27   5.76E-17   1.43E-17
ATLAS20xqi   SN2020rmv   59131.438   UVW1   20.45   0.29   1.08E-16   2.87E-17
ATLAS20xqi   SN2020rmv   59132.488   UVW1   21.37   99.99   3.57E-17   1.54E-17
ATLAS20xqi   SN2020rmv   59136.739   UVW1   21.60   0.35   3.74E-17   1.20E-17
ATLAS20xqi   SN2020rmv   59140.804   UVW1   21.04   99.99   6.15E-17   2.09E-17
ATLAS20xqi   SN2020rmv   59144.921   UVW1   20.79   99.99   5.87E-17   2.64E-17
ATLAS20xqi   SN2020rmv   59152.417   UVW1   21.56   99.99   1.30E-17   1.30E-17
ATLAS20xqi   SN2020rmv   59158.668   UVW1   21.10   99.99   1.49E-18   1.98E-17
ATLAS20xqi   SN2020rmv   59175.574   UVW1   21.87   99.99   5.11E-18   9.71E-18
ATLAS20xqi   SN2020rmv   59185.530   UVW1   21.70   99.99   2.17E-17   1.14E-17
ATLAS20xqi   SN2020rmv   59121.287   UVM2   21.69   0.31   4.54E-17   1.29E-17
ATLAS20xqi   SN2020rmv   59126.331   UVM2   21.85   0.26   3.92E-17   9.35E-18
ATLAS20xqi   SN2020rmv   59131.444   UVM2   21.86   99.99   9.76E-18   1.30E-17
ATLAS20xqi   SN2020rmv   59132.498   UVM2   21.71   0.29   4.46E-17   1.19E-17
ATLAS20xqi   SN2020rmv   59136.743   UVM2   22.41   0.36   2.34E-17   7.73E-18
ATLAS20xqi   SN2020rmv   59140.808   UVM2   21.69   99.99   4.46E-17   1.51E-17
ATLAS20xqi   SN2020rmv   59152.421   UVM2   22.01   0.34   3.38E-17   1.06E-17
ATLAS20xqi   SN2020rmv   59166.414   UVM2   21.54   99.99   3.11E-17   1.74E-17
ATLAS20xqi   SN2020rmv   59175.585   UVM2   22.41   99.99   7.82E-18   7.82E-18
ATLAS20xqi   SN2020rmv   59185.542   UVM2   22.71   99.99   9.32E-18   5.90E-18
ATLAS20xqi   SN2020rmv   59121.153   UVW2   21.97   99.99   3.12E-17   1.40E-17
ATLAS20xqi   SN2020rmv   59126.329   UVW2   22.22   0.34   3.33E-17   1.04E-17
ATLAS20xqi   SN2020rmv   59131.440   UVW2   21.57   99.99   5.95E-17   2.02E-17
ATLAS20xqi   SN2020rmv   59132.493   UVW2   22.12   99.99   3.39E-17   1.21E-17
ATLAS20xqi   SN2020rmv   59136.741   UVW2   22.38   0.34   2.88E-17   8.97E-18
ATLAS20xqi   SN2020rmv   59140.806   UVW2   21.99   99.99   1.94E-17   1.37E-17
ATLAS20xqi   SN2020rmv   59175.579   UVW2   22.73   99.99   4.20E-18   6.93E-18
ATLAS20zst   SN2020tcw   59138.850   V   16.03   0.09   1.43E-15   1.18E-16
ATLAS20zst   SN2020tcw   59139.241   V   16.16   0.10   1.27E-15   1.16E-16
ATLAS20zst   SN2020tcw   59141.170   V   16.02   0.07   1.44E-15   9.27E-17
ATLAS20zst   SN2020tcw   59142.028   V   16.11   0.11   1.33E-15   1.34E-16
ATLAS20zst   SN2020tcw   59146.957   V   16.00   0.11   1.47E-15   1.48E-16
ATLAS20zst   SN2020tcw   59150.664   V   16.16   0.11   1.27E-15   1.28E-16
ATLAS20zst   SN2020tcw   59154.855   V   16.41   0.13   1.01E-15   1.20E-16
ATLAS20zst   SN2020tcw   59155.512   V   16.21   0.07   1.21E-15   7.78E-17
ATLAS20zst   SN2020tcw   59158.685   V   16.58   0.13   8.62E-16   1.03E-16
ATLAS20zst   SN2020tcw   59159.350   V   16.48   0.08   9.45E-16   6.94E-17
ATLAS20zst   SN2020tcw   59162.548   V   16.58   0.13   8.62E-16   1.03E-16
ATLAS20zst   SN2020tcw   59163.806   V   16.65   0.09   8.08E-16   6.67E-17
ATLAS20zst   SN2020tcw   59166.185   V   16.44   0.19   9.80E-16   1.71E-16
ATLAS20zst   SN2020tcw   59167.455   V   16.91   0.11   6.36E-16   6.42E-17
ATLAS20zst   SN2020tcw   59170.103   V   17.02   0.18   5.75E-16   9.49E-17
ATLAS20zst   SN2020tcw   59174.219   V   17.21   0.21   4.82E-16   9.29E-17
ATLAS20zst   SN2020tcw   59181.070   V   17.62   0.21   3.31E-16   6.37E-17
ATLAS20zst   SN2020tcw   59187.708   V   17.69   0.26   3.10E-16   7.40E-17
ATLAS20zst   SN2020tcw   59195.943   V   17.98   0.30   2.37E-16   6.53E-17
ATLAS20zst   SN2020tcw   59476.113   V   17.65   0.14   3.22E-16   4.13E-17
ATLAS20zst   SN2020tcw   59138.847   B   16.23   0.06   1.85E-15   1.02E-16
ATLAS20zst   SN2020tcw   59139.237   B   16.23   0.06   1.85E-15   1.02E-16
ATLAS20zst   SN2020tcw   59141.164   B   16.33   0.05   1.69E-15   7.74E-17
ATLAS20zst   SN2020tcw   59142.025   B   16.19   0.07   1.92E-15   1.23E-16
ATLAS20zst   SN2020tcw   59146.954   B   16.54   0.08   1.39E-15   1.02E-16
ATLAS20zst   SN2020tcw   59150.662   B   16.78   0.08   1.12E-15   8.19E-17
ATLAS20zst   SN2020tcw   59154.852   B   16.98   0.10   9.28E-16   8.51E-17
ATLAS20zst   SN2020tcw   59155.506   B   16.98   0.06   9.28E-16   5.11E-17
ATLAS20zst   SN2020tcw   59158.683   B   17.23   0.12   7.37E-16   8.11E-17
ATLAS20zst   SN2020tcw   59159.347   B   17.29   0.08   6.97E-16   5.12E-17
ATLAS20zst   SN2020tcw   59162.545   B   17.22   0.10   7.44E-16   6.82E-17
ATLAS20zst   SN2020tcw   59163.801   B   17.26   0.07   7.17E-16   4.60E-17
ATLAS20zst   SN2020tcw   59166.184   B   17.67   0.23   4.91E-16   1.04E-16
ATLAS20zst   SN2020tcw   59167.449   B   17.65   0.10   5.00E-16   4.59E-17
ATLAS20zst   SN2020tcw   59170.100   B   17.79   0.17   4.40E-16   6.86E-17
ATLAS20zst   SN2020tcw   59174.216   B   17.65   0.15   5.00E-16   6.89E-17
ATLAS20zst   SN2020tcw   59181.066   B   18.20   0.17   3.02E-16   4.70E-17
ATLAS20zst   SN2020tcw   59187.705   B   18.43   0.24   2.44E-16   5.37E-17
ATLAS20zst   SN2020tcw   59195.940   B   18.25   0.19   2.88E-16   5.02E-17
ATLAS20zst   SN2020tcw   59476.109   B   18.56   0.16   2.16E-16   3.18E-17
ATLAS20zst   SN2020tcw   59138.846   U   16.77   0.06   1.77E-15   9.75E-17
ATLAS20zst   SN2020tcw   59139.236   U   16.89   0.07   1.59E-15   1.02E-16
ATLAS20zst   SN2020tcw   59141.163   U   16.93   0.05   1.53E-15   7.01E-17
ATLAS20zst   SN2020tcw   59142.025   U   17.16   0.09   1.24E-15   1.02E-16
ATLAS20zst   SN2020tcw   59144.281   U   17.41   0.14   9.83E-16   1.26E-16
ATLAS20zst   SN2020tcw   59146.954   U   17.58   0.11   8.40E-16   8.48E-17
ATLAS20zst   SN2020tcw   59150.661   U   17.73   0.11   7.32E-16   7.38E-17
ATLAS20zst   SN2020tcw   59154.852   U   17.88   0.12   6.37E-16   7.02E-17
ATLAS20zst   SN2020tcw   59155.505   U   18.01   0.08   5.65E-16   4.15E-17
ATLAS20zst   SN2020tcw   59158.682   U   18.17   0.16   4.88E-16   7.16E-17
ATLAS20zst   SN2020tcw   59159.346   U   18.08   0.09   5.30E-16   4.38E-17
ATLAS20zst   SN2020tcw   59162.545   U   18.34   0.14   4.17E-16   5.36E-17
ATLAS20zst   SN2020tcw   59163.800   U   18.65   0.12   3.14E-16   3.45E-17
ATLAS20zst   SN2020tcw   59166.184   U   18.46   0.25   3.74E-16   8.57E-17
ATLAS20zst   SN2020tcw   59167.448   U   18.51   0.12   3.57E-16   3.93E-17
ATLAS20zst   SN2020tcw   59170.100   U   18.58   0.20   3.34E-16   6.14E-17
ATLAS20zst   SN2020tcw   59174.215   U   19.18   0.27   1.92E-16   4.77E-17
ATLAS20zst   SN2020tcw   59181.065   U   18.74   0.15   2.89E-16   3.97E-17
ATLAS20zst   SN2020tcw   59187.705   U   18.65   0.16   3.14E-16   4.60E-17
ATLAS20zst   SN2020tcw   59195.939   U   18.89   0.19   2.51E-16   4.38E-17
ATLAS20zst   SN2020tcw   59476.108   U   18.96   0.14   2.36E-16   3.03E-17
ATLAS20zst   SN2020tcw   59138.844   UVW1   18.13   0.09   9.14E-16   7.54E-17
ATLAS20zst   SN2020tcw   59139.235   UVW1   18.18   0.09   8.73E-16   7.20E-17
ATLAS20zst   SN2020tcw   59141.160   UVW1   18.30   0.08   7.81E-16   5.73E-17
ATLAS20zst   SN2020tcw   59142.023   UVW1   18.30   0.10   7.81E-16   7.17E-17
ATLAS20zst   SN2020tcw   59144.279   UVW1   18.52   0.08   6.38E-16   4.68E-17
ATLAS20zst   SN2020tcw   59146.953   UVW1   18.64   0.13   5.71E-16   6.81E-17
ATLAS20zst   SN2020tcw   59150.660   UVW1   18.76   0.12   5.11E-16   5.63E-17
ATLAS20zst   SN2020tcw   59154.851   UVW1   18.76   0.12   5.11E-16   5.63E-17
ATLAS20zst   SN2020tcw   59155.502   UVW1   18.96   0.09   4.25E-16   3.51E-17
ATLAS20zst   SN2020tcw   59158.681   UVW1   19.15   0.15   3.57E-16   4.91E-17
ATLAS20zst   SN2020tcw   59159.344   UVW1   19.27   0.10   3.20E-16   2.93E-17
ATLAS20zst   SN2020tcw   59162.543   UVW1   19.02   0.13   4.03E-16   4.80E-17
ATLAS20zst   SN2020tcw   59163.798   UVW1   18.96   0.09   4.25E-16   3.51E-17
ATLAS20zst   SN2020tcw   59166.183   UVW1   19.25   0.22   3.26E-16   6.57E-17
ATLAS20zst   SN2020tcw   59167.445   UVW1   19.06   0.09   3.88E-16   3.20E-17
ATLAS20zst   SN2020tcw   59170.098   UVW1   19.22   0.15   3.35E-16   4.61E-17
ATLAS20zst   SN2020tcw   59174.214   UVW1   19.02   0.13   4.03E-16   4.80E-17
ATLAS20zst   SN2020tcw   59181.063   UVW1   19.15   0.10   3.57E-16   3.28E-17
ATLAS20zst   SN2020tcw   59187.703   UVW1   19.18   0.12   3.47E-16   3.82E-17
ATLAS20zst   SN2020tcw   59195.938   UVW1   19.42   0.15   2.78E-16   3.83E-17
ATLAS20zst   SN2020tcw   59476.106   UVW1   19.20   0.09   3.41E-16   2.82E-17
ATLAS20zst   SN2020tcw   59138.850   UVM2   18.89   0.09   5.99E-16   4.94E-17
ATLAS20zst   SN2020tcw   59139.242   UVM2   18.74   0.08   6.88E-16   5.05E-17
ATLAS20zst   SN2020tcw   59141.171   UVM2   18.86   0.07   6.16E-16   3.95E-17
ATLAS20zst   SN2020tcw   59142.028   UVM2   18.86   0.09   6.16E-16   5.08E-17
ATLAS20zst   SN2020tcw   59146.957   UVM2   19.13   0.11   4.80E-16   4.84E-17
ATLAS20zst   SN2020tcw   59150.665   UVM2   19.31   0.11   4.07E-16   4.10E-17
ATLAS20zst   SN2020tcw   59154.855   UVM2   19.19   0.11   4.54E-16   4.58E-17
ATLAS20zst   SN2020tcw   59155.513   UVM2   19.20   0.08   4.50E-16   3.30E-17
ATLAS20zst   SN2020tcw   59158.686   UVM2   19.22   0.10   4.42E-16   4.05E-17
ATLAS20zst   SN2020tcw   59159.350   UVM2   19.18   0.07   4.58E-16   2.94E-17
ATLAS20zst   SN2020tcw   59162.549   UVM2   19.43   0.12   3.64E-16   4.01E-17
ATLAS20zst   SN2020tcw   59163.807   UVM2   19.21   0.08   4.46E-16   3.27E-17
ATLAS20zst   SN2020tcw   59166.185   UVM2   19.17   0.13   4.63E-16   5.52E-17
ATLAS20zst   SN2020tcw   59167.457   UVM2   19.28   0.08   4.18E-16   3.07E-17
ATLAS20zst   SN2020tcw   59170.103   UVM2   19.29   0.10   4.14E-16   3.80E-17
ATLAS20zst   SN2020tcw   59174.219   UVM2   19.33   0.11   3.99E-16   4.03E-17
ATLAS20zst   SN2020tcw   59181.071   UVM2   19.37   0.09   3.85E-16   3.18E-17
ATLAS20zst   SN2020tcw   59187.709   UVM2   19.26   0.09   4.26E-16   3.52E-17
ATLAS20zst   SN2020tcw   59195.944   UVM2   19.34   0.10   3.96E-16   3.63E-17
ATLAS20zst   SN2020tcw   59476.114   UVM2   19.38   0.07   3.81E-16   2.45E-17
ATLAS20zst   SN2020tcw   59138.847   UVW2   18.87   0.09   7.29E-16   6.02E-17
ATLAS20zst   SN2020tcw   59139.238   UVW2   18.97   0.09   6.65E-16   5.49E-17
ATLAS20zst   SN2020tcw   59141.165   UVW2   18.88   0.07   7.22E-16   4.64E-17
ATLAS20zst   SN2020tcw   59142.025   UVW2   19.02   0.10   6.35E-16   5.83E-17
ATLAS20zst   SN2020tcw   59146.955   UVW2   19.10   0.11   5.90E-16   5.95E-17
ATLAS20zst   SN2020tcw   59150.662   UVW2   19.17   0.11   5.53E-16   5.58E-17
ATLAS20zst   SN2020tcw   59154.853   UVW2   19.11   0.10   5.85E-16   5.36E-17
ATLAS20zst   SN2020tcw   59155.507   UVW2   19.18   0.08   5.48E-16   4.02E-17
ATLAS20zst   SN2020tcw   59158.683   UVW2   19.32   0.11   4.82E-16   4.86E-17
ATLAS20zst   SN2020tcw   59159.347   UVW2   19.26   0.08   5.09E-16   3.74E-17
ATLAS20zst   SN2020tcw   59162.546   UVW2   19.22   0.10   5.28E-16   4.85E-17
ATLAS20zst   SN2020tcw   59163.802   UVW2   19.23   0.08   5.23E-16   3.84E-17
ATLAS20zst   SN2020tcw   59166.184   UVW2   19.23   0.15   5.23E-16   7.20E-17
ATLAS20zst   SN2020tcw   59167.450   UVW2   19.27   0.08   5.04E-16   3.70E-17
ATLAS20zst   SN2020tcw   59170.101   UVW2   19.27   0.11   5.04E-16   5.09E-17
ATLAS20zst   SN2020tcw   59174.216   UVW2   19.26   0.11   5.09E-16   5.14E-17
ATLAS20zst   SN2020tcw   59181.066   UVW2   19.42   0.09   4.39E-16   3.63E-17
ATLAS20zst   SN2020tcw   59187.706   UVW2   19.18   0.09   5.48E-16   4.53E-17
ATLAS20zst   SN2020tcw   59195.940   UVW2   19.37   0.10   4.60E-16   4.22E-17
ATLAS20zst   SN2020tcw   59476.110   UVW2   19.23   0.07   5.23E-16   3.36E-17
DES15S2nr   ---   57922.084   V   17.70   99.99   1.33E-16   1.02E-16
DES15S2nr   ---   57925.935   V   18.03   99.99   8.70E-17   7.58E-17
DES15S2nr   ---   57926.144   V   17.55   99.99   3.53E-17   1.18E-16
DES15S2nr   ---   57290.137   U   20.30   0.25   6.86E-17   1.57E-17
DES15S2nr   ---   57290.553   U   20.06   0.22   8.56E-17   1.73E-17
DES15S2nr   ---   57291.397   U   20.61   0.33   5.16E-17   1.56E-17
DES15S2nr   ---   57293.470   U   20.27   0.15   7.05E-17   9.71E-18
DES15S2nr   ---   57298.137   U   20.33   0.16   6.67E-17   9.80E-18
DES15S2nr   ---   57303.703   U   20.27   0.15   7.05E-17   9.71E-18
DES15S2nr   ---   57308.042   U   20.44   0.16   6.03E-17   8.85E-18
DES15S2nr   ---   57336.360   U   20.97   0.07   3.70E-17   2.38E-18
DES15S2nr   ---   57290.134   UVW1   21.22   99.99   4.37E-17   1.77E-17
DES15S2nr   ---   57290.550   UVW1   21.29   99.99   1.52E-17   1.66E-17
DES15S2nr   ---   57291.395   UVW1   21.26   99.99   3.81E-17   1.71E-17
DES15S2nr   ---   57293.467   UVW1   21.37   0.20   4.62E-17   8.48E-18
DES15S2nr   ---   57298.136   UVW1   21.74   0.28   3.29E-17   8.44E-18
DES15S2nr   ---   57303.701   UVW1   22.04   0.34   2.49E-17   7.78E-18
DES15S2nr   ---   57308.039   UVW1   21.75   0.25   3.26E-17   7.47E-18
DES15S2nr   ---   57920.364   UVW1   21.30   99.99   1.22E-17   1.65E-17
DES15S2nr   ---   57926.145   UVW1   20.07   99.99   4.50E-17   5.11E-17
DES15S2nr   ---   57290.141   UVM2   22.45   0.36   2.26E-17   7.45E-18
DES15S2nr   ---   57291.402   UVM2   21.92   0.26   3.68E-17   8.77E-18
DES15S2nr   ---   57293.462   UVM2   22.15   0.26   2.97E-17   7.09E-18
DES15S2nr   ---   57298.134   UVM2   22.25   0.30   2.71E-17   7.46E-18
DES15S2nr   ---   57303.698   UVM2   22.64   99.99   1.03E-17   6.34E-18
DES15S2nr   ---   57308.036   UVM2   22.66   99.99   1.83E-17   6.20E-18
DES15S2nr   ---   57334.174   UVM2   21.63   99.99   2.43E-19   1.59E-17
DES15S2nr   ---   57920.363   UVM2   21.96   99.99   1.29E-17   1.18E-17
DES15S2nr   ---   57925.936   UVM2   21.10   99.99   2.92E-17   2.60E-17
DES15S2nr   ---   57290.138   UVW2   21.81   99.99   2.12E-17   1.62E-17
DES15S2nr   ---   57290.555   UVW2   21.57   99.99   2.08E-17   2.03E-17
DES15S2nr   ---   57291.399   UVW2   21.71   99.99   3.65E-17   1.78E-17
DES15S2nr   ---   57293.472   UVW2   22.39   0.24   2.85E-17   6.27E-18
DES15S2nr   ---   57298.137   UVW2   22.85   99.99   1.70E-17   6.24E-18
DES15S2nr   ---   57303.704   UVW2   22.56   0.27   2.44E-17   6.04E-18
DES15S2nr   ---   57308.043   UVW2   22.91   0.33   1.77E-17   5.34E-18
DES15S2nr   ---   57433.491   UVW2   23.73   99.99   7.36E-18   2.77E-18
DES15S2nr   ---   57645.019   UVW2   23.56   99.99   8.85E-18   3.25E-18
DES15S2nr   ---   57920.361   UVW2   22.23   99.99   1.72E-17   1.10E-17
DES15S2nr   ---   57922.082   UVW2   21.15   99.99   3.83E-17   2.98E-17
DES15S2nr   ---   57926.143   UVW2   21.16   99.99   5.85E-19   2.96E-17
Gaia16apd   SN2016eay   57529.695   V   16.61   0.05   8.38E-16   3.85E-17
Gaia16apd   SN2016eay   57531.688   V   17.05   0.09   5.59E-16   4.62E-17
Gaia16apd   SN2016eay   57533.135   V   16.87   0.11   6.60E-16   6.66E-17
Gaia16apd   SN2016eay   57537.462   V   16.66   0.07   8.01E-16   5.14E-17
Gaia16apd   SN2016eay   57541.454   V   16.60   0.07   8.46E-16   5.43E-17
Gaia16apd   SN2016eay   57543.311   V   16.47   0.07   9.54E-16   6.12E-17
Gaia16apd   SN2016eay   57545.238   V   16.63   0.07   8.23E-16   5.29E-17
Gaia16apd   SN2016eay   57547.316   V   16.50   0.06   9.28E-16   5.11E-17
Gaia16apd   SN2016eay   57550.562   V   16.58   0.07   8.62E-16   5.53E-17
Gaia16apd   SN2016eay   57553.281   V   16.91   0.13   6.36E-16   7.58E-17
Gaia16apd   SN2016eay   57556.876   V   16.60   0.07   8.46E-16   5.43E-17
Gaia16apd   SN2016eay   57559.326   V   16.53   0.08   9.02E-16   6.62E-17
Gaia16apd   SN2016eay   57562.122   V   16.66   0.07   8.01E-16   5.14E-17
Gaia16apd   SN2016eay   57591.226   V   17.65   0.18   3.22E-16   5.31E-17
Gaia16apd   SN2016eay   57595.027   V   17.60   0.24   3.37E-16   7.42E-17
Gaia16apd   SN2016eay   57780.466   V   19.31   99.99   6.54E-18   2.33E-17
Gaia16apd   SN2016eay   57529.690   B   16.64   0.04   1.27E-15   4.66E-17
Gaia16apd   SN2016eay   57531.683   B   16.89   0.05   1.01E-15   4.62E-17
Gaia16apd   SN2016eay   57533.133   B   16.67   0.06   1.23E-15   6.79E-17
Gaia16apd   SN2016eay   57537.459   B   16.68   0.05   1.22E-15   5.61E-17
Gaia16apd   SN2016eay   57541.448   B   16.52   0.05   1.42E-15   6.50E-17
Gaia16apd   SN2016eay   57543.308   B   16.44   0.05   1.53E-15   7.00E-17
Gaia16apd   SN2016eay   57545.236   B   16.50   0.04   1.44E-15   5.30E-17
Gaia16apd   SN2016eay   57547.314   B   16.43   0.04   1.54E-15   5.65E-17
Gaia16apd   SN2016eay   57550.557   B   16.42   0.04   1.55E-15   5.70E-17
Gaia16apd   SN2016eay   57553.277   B   16.50   0.07   1.44E-15   9.27E-17
Gaia16apd   SN2016eay   57556.869   B   16.51   0.04   1.43E-15   5.25E-17
Gaia16apd   SN2016eay   57559.322   B   16.52   0.05   1.42E-15   6.50E-17
Gaia16apd   SN2016eay   57562.118   B   16.65   0.05   1.26E-15   5.77E-17
Gaia16apd   SN2016eay   57591.223   B   18.45   0.19   2.40E-16   4.18E-17
Gaia16apd   SN2016eay   57595.024   B   17.95   0.16   3.80E-16   5.57E-17
Gaia16apd   SN2016eay   57780.460   B   20.09   99.99   4.36E-17   1.76E-17
Gaia16apd   SN2016eay   57529.689   U   16.62   0.04   2.03E-15   7.46E-17
Gaia16apd   SN2016eay   57531.682   U   16.78   0.04   1.76E-15   6.44E-17
Gaia16apd   SN2016eay   57533.133   U   16.50   0.05   2.27E-15   1.04E-16
Gaia16apd   SN2016eay   57537.459   U   16.46   0.04   2.36E-15   8.65E-17
Gaia16apd   SN2016eay   57541.447   U   16.32   0.04   2.68E-15   9.84E-17
Gaia16apd   SN2016eay   57543.307   U   16.42   0.04   2.45E-15   8.97E-17
Gaia16apd   SN2016eay   57545.235   U   16.41   0.04   2.47E-15   9.06E-17
Gaia16apd   SN2016eay   57547.313   U   16.37   0.04   2.56E-15   9.40E-17
Gaia16apd   SN2016eay   57550.556   U   16.39   0.04   2.51E-15   9.23E-17
Gaia16apd   SN2016eay   57553.277   U   16.61   0.06   2.05E-15   1.13E-16
Gaia16apd   SN2016eay   57556.868   U   16.72   0.04   1.86E-15   6.81E-17
Gaia16apd   SN2016eay   57559.322   U   16.79   0.05   1.74E-15   7.98E-17
Gaia16apd   SN2016eay   57562.117   U   17.12   0.05   1.28E-15   5.89E-17
Gaia16apd   SN2016eay   57591.222   U   18.81   0.15   2.71E-16   3.72E-17
Gaia16apd   SN2016eay   57595.023   U   18.75   0.18   2.86E-16   4.72E-17
Gaia16apd   SN2016eay   57780.459   U   20.98   99.99   1.32E-17   1.22E-17
Gaia16apd   SN2016eay   57529.687   UVW1   16.79   0.04   3.14E-15   1.15E-16
Gaia16apd   SN2016eay   57531.680   UVW1   16.95   0.05   2.71E-15   1.24E-16
Gaia16apd   SN2016eay   57533.132   UVW1   16.79   0.05   3.14E-15   1.44E-16
Gaia16apd   SN2016eay   57537.458   UVW1   16.79   0.04   3.14E-15   1.15E-16
Gaia16apd   SN2016eay   57541.443   UVW1   16.80   0.04   3.11E-15   1.14E-16
Gaia16apd   SN2016eay   57543.306   UVW1   16.86   0.05   2.94E-15   1.35E-16
Gaia16apd   SN2016eay   57545.234   UVW1   17.10   0.05   2.36E-15   1.08E-16
Gaia16apd   SN2016eay   57547.312   UVW1   17.08   0.04   2.40E-15   8.82E-17
Gaia16apd   SN2016eay   57550.553   UVW1   17.09   0.04   2.38E-15   8.74E-17
Gaia16apd   SN2016eay   57556.865   UVW1   17.59   0.06   1.50E-15   8.27E-17
Gaia16apd   SN2016eay   57559.320   UVW1   17.73   0.06   1.32E-15   7.27E-17
Gaia16apd   SN2016eay   57562.115   UVW1   17.80   0.07   1.24E-15   7.95E-17
Gaia16apd   SN2016eay   57591.220   UVW1   20.17   0.17   1.40E-16   2.18E-17
Gaia16apd   SN2016eay   57595.021   UVW1   20.05   0.22   1.56E-16   3.15E-17
Gaia16apd   SN2016eay   57780.456   UVW1   21.72   0.33   3.35E-17   1.01E-17
Gaia16apd   SN2016eay   57529.696   UVM2   16.91   0.05   3.71E-15   1.70E-16
Gaia16apd   SN2016eay   57531.689   UVM2   16.97   0.04   3.51E-15   1.29E-16
Gaia16apd   SN2016eay   57533.135   UVM2   17.90   0.05   1.49E-15   6.84E-17
Gaia16apd   SN2016eay   57537.462   UVM2   17.04   0.04   3.29E-15   1.21E-16
Gaia16apd   SN2016eay   57541.455   UVM2   17.07   0.04   3.20E-15   1.17E-16
Gaia16apd   SN2016eay   57543.312   UVM2   17.19   0.05   2.87E-15   1.31E-16
Gaia16apd   SN2016eay   57545.239   UVM2   17.33   0.04   2.52E-15   9.25E-17
Gaia16apd   SN2016eay   57547.317   UVM2   17.35   0.04   2.47E-15   9.08E-17
Gaia16apd   SN2016eay   57550.563   UVM2   17.48   0.04   2.19E-15   8.05E-17
Gaia16apd   SN2016eay   57553.282   UVM2   19.06   0.09   5.12E-16   4.23E-17
Gaia16apd   SN2016eay   57556.877   UVM2   17.87   0.05   1.53E-15   7.03E-17
Gaia16apd   SN2016eay   57559.327   UVM2   18.27   0.05   1.06E-15   4.86E-17
Gaia16apd   SN2016eay   57562.123   UVM2   18.27   0.06   1.06E-15   5.83E-17
Gaia16apd   SN2016eay   57591.227   UVM2   20.78   0.14   1.05E-16   1.35E-17
Gaia16apd   SN2016eay   57595.027   UVM2   20.99   0.26   8.66E-17   2.06E-17
Gaia16apd   SN2016eay   57780.467   UVM2   22.05   0.27   3.26E-17   8.08E-18
Gaia16apd   SN2016eay   57529.691   UVW2   17.35   0.04   2.96E-15   1.09E-16
Gaia16apd   SN2016eay   57531.684   UVW2   17.48   0.04   2.62E-15   9.63E-17
Gaia16apd   SN2016eay   57533.133   UVW2   17.60   0.05   2.35E-15   1.08E-16
Gaia16apd   SN2016eay   57533.150   UVW2   17.37   0.05   2.90E-15   1.33E-16
Gaia16apd   SN2016eay   57537.460   UVW2   17.49   0.04   2.60E-15   9.54E-17
Gaia16apd   SN2016eay   57541.449   UVW2   17.58   0.04   2.39E-15   8.78E-17
Gaia16apd   SN2016eay   57543.309   UVW2   17.63   0.05   2.28E-15   1.05E-16
Gaia16apd   SN2016eay   57545.236   UVW2   17.84   0.04   1.88E-15   6.91E-17
Gaia16apd   SN2016eay   57547.314   UVW2   17.78   0.05   1.99E-15   9.13E-17
Gaia16apd   SN2016eay   57550.558   UVW2   17.90   0.05   1.78E-15   8.17E-17
Gaia16apd   SN2016eay   57556.870   UVW2   18.30   0.06   1.23E-15   6.78E-17
Gaia16apd   SN2016eay   57559.323   UVW2   18.45   0.06   1.07E-15   5.91E-17
Gaia16apd   SN2016eay   57562.119   UVW2   18.86   0.06   7.36E-16   4.05E-17
Gaia16apd   SN2016eay   57591.223   UVW2   20.72   0.14   1.33E-16   1.70E-17
Gaia16apd   SN2016eay   57595.024   UVW2   20.71   0.22   1.34E-16   2.70E-17
Gaia16apd   SN2016eay   57780.461   UVW2   21.97   0.24   4.20E-17   9.24E-18
Gaia17biu   SN2017egm   57906.296   V   15.05   0.04   3.53E-15   1.29E-16
Gaia17biu   SN2017egm   57908.157   V   14.98   0.04   3.76E-15   1.38E-16
Gaia17biu   SN2017egm   57914.531   V   14.84   0.05   4.28E-15   1.96E-16
Gaia17biu   SN2017egm   57915.930   V   14.67   0.04   5.01E-15   1.84E-16
Gaia17biu   SN2017egm   57919.054   V   14.61   0.04   5.29E-15   1.94E-16
Gaia17biu   SN2017egm   57920.175   V   14.51   0.04   5.80E-15   2.13E-16
Gaia17biu   SN2017egm   57922.042   V   14.45   0.04   6.13E-15   2.25E-16
Gaia17biu   SN2017egm   57924.037   V   14.43   0.03   6.24E-15   1.72E-16
Gaia17biu   SN2017egm   57926.685   V   14.40   0.04   6.42E-15   2.36E-16
Gaia17biu   SN2017egm   57928.682   V   14.45   0.04   6.13E-15   2.25E-16
Gaia17biu   SN2017egm   57932.464   V   14.50   0.04   5.85E-15   2.15E-16
Gaia17biu   SN2017egm   57934.523   V   14.49   0.04   5.91E-15   2.17E-16
Gaia17biu   SN2017egm   57937.382   V   14.55   0.04   5.59E-15   2.05E-16
Gaia17biu   SN2017egm   57938.113   V   14.49   0.04   5.91E-15   2.17E-16
Gaia17biu   SN2017egm   58031.049   V   15.39   0.04   2.58E-15   9.46E-17
Gaia17biu   SN2017egm   58058.881   V   15.48   0.05   2.37E-15   1.09E-16
Gaia17biu   SN2017egm   58096.262   V   15.66   0.03   2.01E-15   5.54E-17
Gaia17biu   SN2017egm   58130.348   V   15.59   0.03   2.15E-15   5.90E-17
Gaia17biu   SN2017egm   58295.195   V   15.80   0.04   1.77E-15   6.49E-17
Gaia17biu   SN2017egm   57906.291   B   15.18   0.04   4.87E-15   1.79E-16
Gaia17biu   SN2017egm   57908.155   B   15.06   0.04   5.44E-15   2.00E-16
Gaia17biu   SN2017egm   57914.528   B   14.82   0.04   6.78E-15   2.49E-16
Gaia17biu   SN2017egm   57915.923   B   14.73   0.04   7.37E-15   2.70E-16
Gaia17biu   SN2017egm   57919.052   B   14.60   0.04   8.31E-15   3.05E-16
Gaia17biu   SN2017egm   57920.172   B   14.56   0.04   8.62E-15   3.16E-16
Gaia17biu   SN2017egm   57922.039   B   14.46   0.04   9.45E-15   3.47E-16
Gaia17biu   SN2017egm   57924.035   B   14.42   0.04   9.80E-15   3.60E-16
Gaia17biu   SN2017egm   57926.682   B   14.47   0.04   9.36E-15   3.44E-16
Gaia17biu   SN2017egm   57928.676   B   14.49   0.04   9.19E-15   3.37E-16
Gaia17biu   SN2017egm   57932.462   B   14.56   0.04   8.62E-15   3.16E-16
Gaia17biu   SN2017egm   57934.519   B   14.60   0.04   8.31E-15   3.05E-16
Gaia17biu   SN2017egm   57937.376   B   14.62   0.04   8.15E-15   2.99E-16
Gaia17biu   SN2017egm   57938.111   B   14.60   0.04   8.31E-15   3.05E-16
Gaia17biu   SN2017egm   58031.043   B   15.96   0.04   2.37E-15   8.71E-17
Gaia17biu   SN2017egm   58058.875   B   16.02   0.04   2.25E-15   8.24E-17
Gaia17biu   SN2017egm   58096.270   B   16.10   0.03   2.09E-15   5.74E-17
Gaia17biu   SN2017egm   58130.354   B   16.10   0.03   2.09E-15   5.74E-17
Gaia17biu   SN2017egm   58295.192   B   16.32   0.04   1.70E-15   6.25E-17
Gaia17biu   SN2017egm   57906.291   U   15.28   0.04   6.99E-15   2.56E-16
Gaia17biu   SN2017egm   57908.155   U   15.20   0.04   7.52E-15   2.76E-16
Gaia17biu   SN2017egm   57912.069   U   15.02   0.04   8.88E-15   3.26E-16
Gaia17biu   SN2017egm   57912.401   U   15.01   0.04   8.96E-15   3.29E-16
Gaia17biu   SN2017egm   57912.741   U   14.94   0.04   9.56E-15   3.51E-16
Gaia17biu   SN2017egm   57914.527   U   14.81   0.04   1.08E-14   3.95E-16
Gaia17biu   SN2017egm   57915.922   U   14.75   0.04   1.14E-14   4.18E-16
Gaia17biu   SN2017egm   57919.051   U   14.55   0.04   1.37E-14   5.02E-16
Gaia17biu   SN2017egm   57920.172   U   14.49   0.04   1.45E-14   5.31E-16
Gaia17biu   SN2017egm   57922.038   U   14.38   0.04   1.60E-14   5.87E-16
Gaia17biu   SN2017egm   57924.035   U   14.36   0.04   1.63E-14   5.98E-16
Gaia17biu   SN2017egm   57926.681   U   14.38   0.04   1.60E-14   5.87E-16
Gaia17biu   SN2017egm   57928.675   U   14.48   0.04   1.46E-14   5.36E-16
Gaia17biu   SN2017egm   57932.462   U   14.54   0.04   1.38E-14   5.07E-16
Gaia17biu   SN2017egm   57934.518   U   14.61   0.04   1.30E-14   4.75E-16
Gaia17biu   SN2017egm   57937.375   U   14.69   0.04   1.20E-14   4.42E-16
Gaia17biu   SN2017egm   57938.110   U   14.72   0.04   1.17E-14   4.30E-16
Gaia17biu   SN2017egm   58026.336   U   16.66   0.04   1.96E-15   7.19E-17
Gaia17biu   SN2017egm   58030.991   U   16.72   0.05   1.86E-15   8.51E-17
Gaia17biu   SN2017egm   58031.042   U   16.75   0.04   1.80E-15   6.62E-17
Gaia17biu   SN2017egm   58036.296   U   16.79   0.04   1.74E-15   6.38E-17
Gaia17biu   SN2017egm   58041.082   U   16.83   0.04   1.68E-15   6.15E-17
Gaia17biu   SN2017egm   58046.055   U   16.81   0.04   1.71E-15   6.27E-17
Gaia17biu   SN2017egm   58051.173   U   16.81   0.04   1.71E-15   6.27E-17
Gaia17biu   SN2017egm   58055.089   U   16.88   0.04   1.60E-15   5.87E-17
Gaia17biu   SN2017egm   58058.874   U   16.99   0.04   1.45E-15   5.31E-17
Gaia17biu   SN2017egm   58083.004   U   17.12   0.04   1.28E-15   4.71E-17
Gaia17biu   SN2017egm   58096.266   U   17.10   0.04   1.31E-15   4.80E-17
Gaia17biu   SN2017egm   58295.191   U   17.13   0.04   1.27E-15   4.67E-17
Gaia17biu   SN2017egm   57906.288   UVW1   15.46   0.04   1.07E-14   3.92E-16
Gaia17biu   SN2017egm   57908.154   UVW1   15.43   0.04   1.10E-14   4.03E-16
Gaia17biu   SN2017egm   57914.525   UVW1   15.12   0.04   1.46E-14   5.36E-16
Gaia17biu   SN2017egm   57915.919   UVW1   15.08   0.04   1.52E-14   5.56E-16
Gaia17biu   SN2017egm   57919.050   UVW1   14.92   0.04   1.76E-14   6.45E-16
Gaia17biu   SN2017egm   57920.170   UVW1   14.81   0.04   1.94E-14   7.14E-16
Gaia17biu   SN2017egm   57922.037   UVW1   14.74   0.04   2.07E-14   7.61E-16
Gaia17biu   SN2017egm   57924.034   UVW1   14.78   0.04   2.00E-14   7.34E-16
Gaia17biu   SN2017egm   57926.679   UVW1   14.87   0.04   1.84E-14   6.75E-16
Gaia17biu   SN2017egm   57928.672   UVW1   15.01   0.04   1.62E-14   5.94E-16
Gaia17biu   SN2017egm   57932.461   UVW1   15.25   0.04   1.30E-14   4.76E-16
Gaia17biu   SN2017egm   57934.516   UVW1   15.37   0.04   1.16E-14   4.26E-16
Gaia17biu   SN2017egm   57937.372   UVW1   15.49   0.04   1.04E-14   3.81E-16
Gaia17biu   SN2017egm   57938.109   UVW1   15.55   0.04   9.84E-15   3.61E-16
Gaia17biu   SN2017egm   58026.275   UVW1   17.57   0.05   1.53E-15   7.02E-17
Gaia17biu   SN2017egm   58030.989   UVW1   17.50   0.06   1.63E-15   8.98E-17
Gaia17biu   SN2017egm   58031.039   UVW1   17.59   0.05   1.50E-15   6.89E-17
Gaia17biu   SN2017egm   58036.293   UVW1   17.64   0.05   1.43E-15   6.58E-17
Gaia17biu   SN2017egm   58041.078   UVW1   17.65   0.05   1.42E-15   6.52E-17
Gaia17biu   SN2017egm   58046.054   UVW1   17.61   0.05   1.47E-15   6.77E-17
Gaia17biu   SN2017egm   58051.169   UVW1   17.65   0.04   1.42E-15   5.22E-17
Gaia17biu   SN2017egm   58055.088   UVW1   17.60   0.05   1.49E-15   6.83E-17
Gaia17biu   SN2017egm   58058.872   UVW1   17.69   0.05   1.37E-15   6.29E-17
Gaia17biu   SN2017egm   58083.003   UVW1   17.75   0.04   1.30E-15   4.76E-17
Gaia17biu   SN2017egm   58295.190   UVW1   17.76   0.04   1.28E-15   4.71E-17
Gaia17biu   SN2017egm   57906.297   UVM2   15.55   0.04   1.30E-14   4.76E-16
Gaia17biu   SN2017egm   57908.157   UVM2   15.55   0.04   1.30E-14   4.76E-16
Gaia17biu   SN2017egm   57914.531   UVM2   15.24   0.04   1.73E-14   6.34E-16
Gaia17biu   SN2017egm   57915.931   UVM2   15.25   0.04   1.71E-14   6.28E-16
Gaia17biu   SN2017egm   57919.055   UVM2   15.16   0.04   1.86E-14   6.82E-16
Gaia17biu   SN2017egm   57920.176   UVM2   15.04   0.04   2.08E-14   7.62E-16
Gaia17biu   SN2017egm   57922.042   UVM2   14.98   0.04   2.19E-14   8.05E-16
Gaia17biu   SN2017egm   57924.038   UVM2   15.09   0.04   1.98E-14   7.28E-16
Gaia17biu   SN2017egm   57926.686   UVM2   15.21   0.04   1.78E-14   6.52E-16
Gaia17biu   SN2017egm   57928.683   UVM2   15.36   0.04   1.55E-14   5.67E-16
Gaia17biu   SN2017egm   57932.464   UVM2   15.70   0.04   1.13E-14   4.15E-16
Gaia17biu   SN2017egm   57934.524   UVM2   15.85   0.04   9.85E-15   3.61E-16
Gaia17biu   SN2017egm   57937.383   UVM2   16.02   0.04   8.42E-15   3.09E-16
Gaia17biu   SN2017egm   57938.113   UVM2   16.06   0.04   8.12E-15   2.98E-16
Gaia17biu   SN2017egm   58026.269   UVM2   17.87   0.05   1.53E-15   7.03E-17
Gaia17biu   SN2017egm   58030.985   UVM2   17.95   0.07   1.42E-15   9.14E-17
Gaia17biu   SN2017egm   58031.050   UVM2   17.88   0.04   1.52E-15   5.57E-17
Gaia17biu   SN2017egm   58036.288   UVM2   18.02   0.05   1.33E-15   6.12E-17
Gaia17biu   SN2017egm   58041.073   UVM2   18.00   0.05   1.36E-15   6.24E-17
Gaia17biu   SN2017egm   58046.053   UVM2   17.89   0.06   1.50E-15   8.28E-17
Gaia17biu   SN2017egm   58051.164   UVM2   17.86   0.05   1.55E-15   7.09E-17
Gaia17biu   SN2017egm   58055.087   UVM2   17.89   0.05   1.50E-15   6.90E-17
Gaia17biu   SN2017egm   58058.882   UVM2   18.00   0.05   1.36E-15   6.24E-17
Gaia17biu   SN2017egm   58083.002   UVM2   17.97   0.05   1.40E-15   6.41E-17
Gaia17biu   SN2017egm   58295.195   UVM2   17.98   0.04   1.38E-15   5.08E-17
Gaia17biu   SN2017egm   57906.292   UVW2   15.79   0.04   1.24E-14   4.57E-16
Gaia17biu   SN2017egm   57908.156   UVW2   15.81   0.04   1.22E-14   4.48E-16
Gaia17biu   SN2017egm   57914.528   UVW2   15.56   0.04   1.54E-14   5.64E-16
Gaia17biu   SN2017egm   57915.924   UVW2   15.54   0.04   1.57E-14   5.75E-16
Gaia17biu   SN2017egm   57919.052   UVW2   15.49   0.04   1.64E-14   6.02E-16
Gaia17biu   SN2017egm   57920.173   UVW2   15.37   0.04   1.83E-14   6.72E-16
Gaia17biu   SN2017egm   57922.039   UVW2   15.37   0.04   1.83E-14   6.72E-16
Gaia17biu   SN2017egm   57924.036   UVW2   15.47   0.04   1.67E-14   6.13E-16
Gaia17biu   SN2017egm   57925.620   UVW2   15.56   0.04   1.54E-14   5.64E-16
Gaia17biu   SN2017egm   57925.634   UVW2   15.66   0.04   1.40E-14   5.15E-16
Gaia17biu   SN2017egm   57926.682   UVW2   15.62   0.04   1.45E-14   5.34E-16
Gaia17biu   SN2017egm   57928.677   UVW2   15.79   0.04   1.24E-14   4.57E-16
Gaia17biu   SN2017egm   57932.463   UVW2   16.08   0.04   9.52E-15   3.50E-16
Gaia17biu   SN2017egm   57934.520   UVW2   16.21   0.04   8.45E-15   3.10E-16
Gaia17biu   SN2017egm   57937.377   UVW2   16.30   0.04   7.78E-15   2.85E-16
Gaia17biu   SN2017egm   57938.111   UVW2   16.36   0.04   7.36E-15   2.70E-16
Gaia17biu   SN2017egm   58026.337   UVW2   18.01   0.05   1.61E-15   7.39E-17
Gaia17biu   SN2017egm   58030.993   UVW2   17.97   0.05   1.67E-15   7.66E-17
Gaia17biu   SN2017egm   58031.044   UVW2   17.97   0.05   1.67E-15   7.66E-17
Gaia17biu   SN2017egm   58036.298   UVW2   18.01   0.04   1.61E-15   5.91E-17
Gaia17biu   SN2017egm   58041.084   UVW2   18.10   0.04   1.48E-15   5.44E-17
Gaia17biu   SN2017egm   58046.055   UVW2   17.97   0.05   1.67E-15   7.66E-17
Gaia17biu   SN2017egm   58051.175   UVW2   17.98   0.04   1.66E-15   6.07E-17
Gaia17biu   SN2017egm   58055.090   UVW2   17.98   0.04   1.66E-15   6.07E-17
Gaia17biu   SN2017egm   58058.876   UVW2   18.03   0.05   1.58E-15   7.25E-17
Gaia17biu   SN2017egm   58083.005   UVW2   18.05   0.04   1.55E-15   5.69E-17
Gaia17biu   SN2017egm   58295.192   UVW2   18.02   0.04   1.60E-15   5.85E-17
Gaia17cbp   SN2017gci   57989.658   V   17.21   0.12   4.82E-16   5.31E-17
Gaia17cbp   SN2017gci   57998.159   V   17.20   0.17   4.87E-16   7.59E-17
Gaia17cbp   SN2017gci   58001.409   V   17.27   0.11   4.56E-16   4.61E-17
Gaia17cbp   SN2017gci   57989.656   B   17.20   0.06   7.58E-16   4.17E-17
Gaia17cbp   SN2017gci   57998.157   B   17.32   0.10   6.78E-16   6.22E-17
Gaia17cbp   SN2017gci   58001.406   B   17.40   0.07   6.30E-16   4.05E-17
Gaia17cbp   SN2017gci   57989.656   U   17.46   0.06   9.38E-16   5.17E-17
Gaia17cbp   SN2017gci   57998.157   U   17.73   0.09   7.32E-16   6.04E-17
Gaia17cbp   SN2017gci   58001.405   U   17.90   0.07   6.26E-16   4.02E-17
Gaia17cbp   SN2017gci   57989.654   UVW1   18.93   0.08   4.37E-16   3.21E-17
Gaia17cbp   SN2017gci   57992.786   UVW1   18.95   99.99   3.11E-16   1.43E-16
Gaia17cbp   SN2017gci   57998.155   UVW1   19.25   0.13   3.26E-16   3.88E-17
Gaia17cbp   SN2017gci   58001.404   UVW1   19.68   0.11   2.19E-16   2.21E-17
Gaia17cbp   SN2017gci   57986.669   UVM2   19.50   0.06   3.41E-16   1.88E-17
Gaia17cbp   SN2017gci   57989.659   UVM2   19.87   0.08   2.43E-16   1.78E-17
Gaia17cbp   SN2017gci   57992.787   UVM2   20.21   0.33   1.78E-16   5.38E-17
Gaia17cbp   SN2017gci   57998.160   UVM2   20.35   0.20   1.56E-16   2.86E-17
Gaia17cbp   SN2017gci   58001.410   UVM2   20.78   0.15   1.05E-16   1.45E-17
Gaia17cbp   SN2017gci   57986.001   UVW2   19.60   0.08   3.72E-16   2.73E-17
Gaia17cbp   SN2017gci   57989.657   UVW2   20.06   0.10   2.44E-16   2.24E-17
Gaia17cbp   SN2017gci   57992.787   UVW2   20.10   99.99   5.19E-17   7.80E-17
Gaia17cbp   SN2017gci   57998.157   UVW2   20.46   0.18   1.69E-16   2.78E-17
Gaia17cbp   SN2017gci   58001.406   UVW2   20.57   0.13   1.52E-16   1.82E-17
Gaia18beg   SN2018bgv   58260.203   V   16.70   0.06   7.72E-16   4.25E-17
Gaia18beg   SN2018bgv   58263.125   V   17.18   0.09   4.96E-16   4.09E-17
Gaia18beg   SN2018bgv   58266.114   V   17.30   0.10   4.44E-16   4.07E-17
Gaia18beg   SN2018bgv   58272.089   V   17.98   0.28   2.37E-16   6.10E-17
Gaia18beg   SN2018bgv   58275.886   V   17.76   0.13   2.91E-16   3.47E-17
Gaia18beg   SN2018bgv   58278.669   V   18.36   0.21   1.67E-16   3.22E-17
Gaia18beg   SN2018bgv   58281.521   V   18.48   0.25   1.50E-16   3.44E-17
Gaia18beg   SN2018bgv   58284.046   V   18.44   0.22   1.55E-16   3.14E-17
Gaia18beg   SN2018bgv   58291.884   V   18.62   0.26   1.32E-16   3.14E-17
Gaia18beg   SN2018bgv   58296.659   V   18.61   99.99   1.08E-16   4.44E-17
Gaia18beg   SN2018bgv   58301.365   V   18.57   0.30   1.38E-16   3.79E-17
Gaia18beg   SN2018bgv   58306.616   V   18.65   99.99   4.87E-17   4.29E-17
Gaia18beg   SN2018bgv   58311.404   V   18.31   99.99   1.51E-16   5.82E-17
Gaia18beg   SN2018bgv   58316.191   V   18.60   99.99   3.87E-17   4.47E-17
Gaia18beg   SN2018bgv   58432.611   V   19.29   99.99   3.07E-17   2.37E-17
Gaia18beg   SN2018bgv   58758.454   V   18.67   99.99   3.28E-17   4.18E-17
Gaia18beg   SN2018bgv   58762.441   V   18.34   99.99   2.83E-17   5.66E-17
Gaia18beg   SN2018bgv   58767.817   V   18.37   99.99   9.28E-17   5.53E-17
Gaia18beg   SN2018bgv   58771.730   V   18.20   99.99   1.08E-16   6.47E-17
Gaia18beg   SN2018bgv   58260.198   B   16.82   0.05   1.07E-15   4.93E-17
Gaia18beg   SN2018bgv   58263.120   B   17.21   0.06   7.51E-16   4.13E-17
Gaia18beg   SN2018bgv   58266.110   B   17.48   0.07   5.85E-16   3.76E-17
Gaia18beg   SN2018bgv   58272.086   B   17.75   0.14   4.56E-16   5.86E-17
Gaia18beg   SN2018bgv   58275.882   B   18.38   0.11   2.55E-16   2.58E-17
Gaia18beg   SN2018bgv   58278.664   B   18.73   0.15   1.85E-16   2.55E-17
Gaia18beg   SN2018bgv   58281.516   B   19.02   0.23   1.42E-16   2.99E-17
Gaia18beg   SN2018bgv   58284.040   B   19.06   0.22   1.37E-16   2.76E-17
Gaia18beg   SN2018bgv   58291.877   B   19.06   0.21   1.37E-16   2.63E-17
Gaia18beg   SN2018bgv   58296.653   B   18.92   0.28   1.55E-16   3.99E-17
Gaia18beg   SN2018bgv   58301.364   B   19.61   99.99   7.86E-17   2.74E-17
Gaia18beg   SN2018bgv   58306.612   B   19.33   99.99   7.58E-17   3.54E-17
Gaia18beg   SN2018bgv   58311.399   B   19.01   99.99   1.27E-16   4.77E-17
Gaia18beg   SN2018bgv   58316.189   B   19.26   99.99   5.49E-17   3.78E-17
Gaia18beg   SN2018bgv   58432.605   B   19.59   0.23   8.38E-17   1.77E-17
Gaia18beg   SN2018bgv   58758.449   B   19.44   99.99   2.70E-17   3.22E-17
Gaia18beg   SN2018bgv   58762.437   B   19.31   99.99   2.75E-17   3.61E-17
Gaia18beg   SN2018bgv   58767.813   B   19.16   99.99   1.01E-16   4.16E-17
Gaia18beg   SN2018bgv   58771.727   B   19.13   0.35   1.28E-16   4.11E-17
Gaia18beg   SN2018bgv   58260.197   U   16.92   0.05   1.54E-15   7.08E-17
Gaia18beg   SN2018bgv   58263.119   U   17.34   0.05   1.05E-15   4.81E-17
Gaia18beg   SN2018bgv   58266.109   U   17.77   0.06   7.05E-16   3.88E-17
Gaia18beg   SN2018bgv   58272.085   U   18.89   0.19   2.51E-16   4.38E-17
Gaia18beg   SN2018bgv   58275.881   U   19.16   0.12   1.96E-16   2.16E-17
Gaia18beg   SN2018bgv   58278.663   U   19.58   0.16   1.33E-16   1.95E-17
Gaia18beg   SN2018bgv   58281.515   U   20.33   99.99   5.50E-17   2.22E-17
Gaia18beg   SN2018bgv   58284.038   U   19.81   0.23   1.08E-16   2.27E-17
Gaia18beg   SN2018bgv   58291.875   U   19.95   0.24   9.47E-17   2.09E-17
Gaia18beg   SN2018bgv   58296.652   U   19.98   99.99   4.41E-17   3.07E-17
Gaia18beg   SN2018bgv   58301.363   U   20.37   99.99   6.31E-17   2.14E-17
Gaia18beg   SN2018bgv   58306.611   U   20.05   99.99   6.03E-17   2.88E-17
Gaia18beg   SN2018bgv   58311.399   U   19.85   99.99   4.21E-17   3.48E-17
Gaia18beg   SN2018bgv   58316.188   U   20.04   99.99   4.02E-17   2.91E-17
Gaia18beg   SN2018bgv   58432.603   U   20.95   99.99   2.15E-17   1.26E-17
Gaia18beg   SN2018bgv   58758.448   U   20.18   99.99   4.37E-17   2.57E-17
Gaia18beg   SN2018bgv   58762.437   U   20.01   99.99   7.39E-17   2.98E-17
Gaia18beg   SN2018bgv   58767.812   U   19.92   99.99   7.25E-17   3.26E-17
Gaia18beg   SN2018bgv   58771.726   U   20.17   99.99   3.05E-17   2.57E-17
Gaia18beg   SN2018bgv   58260.195   UVW1   17.89   0.06   1.14E-15   6.27E-17
Gaia18beg   SN2018bgv   58263.117   UVW1   18.33   0.07   7.60E-16   4.88E-17
Gaia18beg   SN2018bgv   58266.107   UVW1   19.17   0.10   3.51E-16   3.22E-17
Gaia18beg   SN2018bgv   58272.036   UVW1   20.02   0.22   1.60E-16   3.23E-17
Gaia18beg   SN2018bgv   58275.879   UVW1   20.26   0.18   1.28E-16   2.12E-17
Gaia18beg   SN2018bgv   58278.660   UVW1   21.33   0.36   4.79E-17   1.58E-17
Gaia18beg   SN2018bgv   58281.513   UVW1   20.89   0.30   7.19E-17   1.98E-17
Gaia18beg   SN2018bgv   58284.036   UVW1   20.78   0.27   7.96E-17   1.97E-17
Gaia18beg   SN2018bgv   58291.872   UVW1   20.83   0.33   7.60E-17   2.30E-17
Gaia18beg   SN2018bgv   58296.649   UVW1   20.78   0.31   7.96E-17   2.26E-17
Gaia18beg   SN2018bgv   58301.362   UVW1   20.72   0.23   8.41E-17   1.77E-17
Gaia18beg   SN2018bgv   58306.609   UVW1   20.44   0.24   1.09E-16   2.40E-17
Gaia18beg   SN2018bgv   58311.396   UVW1   20.68   0.29   8.73E-17   2.32E-17
Gaia18beg   SN2018bgv   58316.187   UVW1   20.83   0.27   7.60E-17   1.88E-17
Gaia18beg   SN2018bgv   58432.600   UVW1   20.82   0.15   7.67E-17   1.06E-17
Gaia18beg   SN2018bgv   58758.447   UVW1   20.47   0.28   1.06E-16   2.72E-17
Gaia18beg   SN2018bgv   58762.435   UVW1   20.77   99.99   7.32E-17   2.69E-17
Gaia18beg   SN2018bgv   58767.810   UVW1   20.64   0.34   9.05E-17   2.82E-17
Gaia18beg   SN2018bgv   58771.725   UVW1   20.31   0.27   1.23E-16   3.04E-17
Gaia18beg   SN2018bgv   58260.204   UVM2   18.45   0.07   8.98E-16   5.77E-17
Gaia18beg   SN2018bgv   58263.126   UVM2   19.15   0.08   4.71E-16   3.46E-17
Gaia18beg   SN2018bgv   58266.115   UVM2   19.75   0.12   2.71E-16   2.99E-17
Gaia18beg   SN2018bgv   58272.089   UVM2   20.98   99.99   8.12E-17   2.90E-17
Gaia18beg   SN2018bgv   58275.887   UVM2   21.10   0.22   7.82E-17   1.58E-17
Gaia18beg   SN2018bgv   58278.671   UVM2   21.12   0.26   7.68E-17   1.83E-17
Gaia18beg   SN2018bgv   58281.522   UVM2   21.02   0.24   8.42E-17   1.85E-17
Gaia18beg   SN2018bgv   58284.047   UVM2   20.81   0.21   1.02E-16   1.97E-17
Gaia18beg   SN2018bgv   58291.886   UVM2   21.04   0.22   8.27E-17   1.67E-17
Gaia18beg   SN2018bgv   58296.660   UVM2   20.78   0.16   1.05E-16   1.54E-17
Gaia18beg   SN2018bgv   58301.366   UVM2   21.12   0.15   7.68E-17   1.06E-17
Gaia18beg   SN2018bgv   58306.617   UVM2   20.92   0.13   9.23E-17   1.10E-17
Gaia18beg   SN2018bgv   58311.404   UVM2   20.90   0.16   9.40E-17   1.38E-17
Gaia18beg   SN2018bgv   58316.192   UVM2   21.08   0.16   7.97E-17   1.17E-17
Gaia18beg   SN2018bgv   58432.612   UVM2   20.90   0.10   9.40E-17   8.63E-18
Gaia18beg   SN2018bgv   58758.455   UVM2   21.41   99.99   4.46E-17   1.96E-17
Gaia18beg   SN2018bgv   58762.442   UVM2   21.08   0.35   7.97E-17   2.56E-17
Gaia18beg   SN2018bgv   58767.818   UVM2   20.82   0.30   1.01E-16   2.79E-17
Gaia18beg   SN2018bgv   58771.731   UVM2   21.15   99.99   6.33E-17   2.50E-17
Gaia18beg   SN2018bgv   58260.199   UVW2   18.84   0.06   7.50E-16   4.13E-17
Gaia18beg   SN2018bgv   58263.121   UVW2   19.50   0.07   4.08E-16   2.62E-17
Gaia18beg   SN2018bgv   58266.110   UVW2   20.19   0.11   2.16E-16   2.18E-17
Gaia18beg   SN2018bgv   58272.087   UVW2   21.20   0.32   8.53E-17   2.50E-17
Gaia18beg   SN2018bgv   58275.883   UVW2   20.50   0.11   1.62E-16   1.64E-17
Gaia18beg   SN2018bgv   58278.665   UVW2   20.68   0.13   1.38E-16   1.64E-17
Gaia18beg   SN2018bgv   58281.517   UVW2   20.88   0.16   1.15E-16   1.68E-17
Gaia18beg   SN2018bgv   58284.041   UVW2   21.09   0.17   9.44E-17   1.47E-17
Gaia18beg   SN2018bgv   58291.878   UVW2   21.09   0.17   9.44E-17   1.47E-17
Gaia18beg   SN2018bgv   58296.654   UVW2   20.75   0.17   1.29E-16   2.01E-17
Gaia18beg   SN2018bgv   58301.364   UVW2   21.12   0.16   9.18E-17   1.35E-17
Gaia18beg   SN2018bgv   58306.612   UVW2   21.43   0.21   6.90E-17   1.33E-17
Gaia18beg   SN2018bgv   58311.400   UVW2   20.96   0.19   1.06E-16   1.85E-17
Gaia18beg   SN2018bgv   58316.189   UVW2   21.26   0.21   8.07E-17   1.55E-17
Gaia18beg   SN2018bgv   58432.606   UVW2   21.08   0.12   9.52E-17   1.05E-17
Gaia18beg   SN2018bgv   58758.450   UVW2   21.17   0.26   8.77E-17   2.09E-17
Gaia18beg   SN2018bgv   58762.438   UVW2   21.47   0.35   6.65E-17   2.14E-17
Gaia18beg   SN2018bgv   58767.814   UVW2   20.99   0.25   1.03E-16   2.37E-17
Gaia18beg   SN2018bgv   58771.728   UVW2   21.43   99.99   6.29E-17   2.31E-17
iPTF15esb   SN2016wi   57399.017   V   19.36   99.99   3.83E-17   2.21E-17
iPTF15esb   SN2016wi   57403.533   V   19.41   99.99   1.40E-17   2.11E-17
iPTF15esb   SN2016wi   57407.059   V   19.24   99.99   3.13E-17   2.47E-17
iPTF15esb   SN2016wi   57415.088   V   18.79   99.99   3.69E-17   3.76E-17
iPTF15esb   SN2016wi   57416.418   V   19.02   99.99   2.68E-17   3.04E-17
iPTF15esb   SN2016wi   57423.063   V   19.33   99.99   3.83E-17   2.29E-17
iPTF15esb   SN2016wi   57456.115   V   20.21   99.99   1.54E-17   1.02E-17
iPTF15esb   SN2016wi   57457.434   V   20.80   99.99   9.02E-18   5.88E-18
iPTF15esb   SN2016wi   57459.759   V   20.57   0.27   2.18E-17   5.41E-18
iPTF15esb   SN2016wi   57399.015   B   20.26   99.99   2.60E-17   1.50E-17
iPTF15esb   SN2016wi   57407.057   B   19.98   0.34   5.85E-17   1.83E-17
iPTF15esb   SN2016wi   57413.043   B   19.93   99.99   7.58E-19   2.04E-17
iPTF15esb   SN2016wi   57415.086   B   19.65   99.99   2.78E-17   2.65E-17
iPTF15esb   SN2016wi   57416.416   B   19.88   99.99   2.18E-17   2.14E-17
iPTF15esb   SN2016wi   57419.557   B   19.60   99.99   5.29E-17   2.77E-17
iPTF15esb   SN2016wi   57423.059   B   20.03   0.33   5.59E-17   1.69E-17
iPTF15esb   SN2016wi   57427.643   B   20.00   99.99   4.96E-17   1.91E-17
iPTF15esb   SN2016wi   57399.015   U   21.09   99.99   1.19E-17   1.10E-17
iPTF15esb   SN2016wi   57403.527   U   21.01   99.99   3.31E-17   1.19E-17
iPTF15esb   SN2016wi   57407.057   U   20.92   99.99   1.69E-17   1.29E-17
iPTF15esb   SN2016wi   57413.043   U   20.74   99.99   6.74E-18   1.52E-17
iPTF15esb   SN2016wi   57415.085   U   20.52   99.99   7.18E-18   1.87E-17
iPTF15esb   SN2016wi   57416.415   U   20.74   99.99   1.02E-17   1.52E-17
iPTF15esb   SN2016wi   57419.556   U   20.41   99.99   4.17E-17   2.07E-17
iPTF15esb   SN2016wi   57427.642   U   20.92   99.99   9.74E-19   1.29E-17
iPTF15esb   SN2016wi   57399.014   UVW1   22.14   99.99   9.22E-18   7.61E-18
iPTF15esb   SN2016wi   57403.525   UVW1   22.08   99.99   1.22E-17   8.03E-18
iPTF15esb   SN2016wi   57407.056   UVW1   21.97   99.99   2.49E-18   8.90E-18
iPTF15esb   SN2016wi   57413.041   UVW1   21.75   99.99   9.05E-18   1.09E-17
iPTF15esb   SN2016wi   57415.084   UVW1   21.58   99.99   3.41E-18   1.27E-17
iPTF15esb   SN2016wi   57419.554   UVW1   21.56   99.99   7.06E-18   1.30E-17
iPTF15esb   SN2016wi   57423.056   UVW1   22.03   99.99   4.58E-18   8.36E-18
iPTF15esb   SN2016wi   57427.638   UVW1   21.68   99.99   1.13E-17   1.16E-17
iPTF15esb   SN2016wi   57399.017   UVM2   22.71   99.99   9.76E-18   5.91E-18
iPTF15esb   SN2016wi   57403.534   UVM2   22.71   99.99   1.50E-17   5.93E-18
iPTF15esb   SN2016wi   57407.059   UVM2   22.66   99.99   3.11E-18   6.17E-18
iPTF15esb   SN2016wi   57413.046   UVM2   22.45   99.99   3.78E-18   7.52E-18
iPTF15esb   SN2016wi   57415.088   UVM2   22.26   99.99   9.06E-18   8.98E-18
iPTF15esb   SN2016wi   57416.418   UVM2   22.52   99.99   1.60E-18   7.08E-18
iPTF15esb   SN2016wi   57423.064   UVM2   22.67   99.99   6.88E-18   6.12E-18
iPTF15esb   SN2016wi   57427.650   UVM2   22.67   99.99   1.08E-17   6.14E-18
iPTF15esb   SN2016wi   57399.015   UVW2   22.91   99.99   1.55E-18   5.89E-18
iPTF15esb   SN2016wi   57403.529   UVW2   22.81   99.99   1.13E-17   6.45E-18
iPTF15esb   SN2016wi   57407.057   UVW2   22.73   99.99   3.76E-18   6.96E-18
iPTF15esb   SN2016wi   57413.043   UVW2   22.52   99.99   5.48E-18   8.40E-18
iPTF15esb   SN2016wi   57415.086   UVW2   22.30   99.99   5.00E-18   1.04E-17
iPTF15esb   SN2016wi   57416.416   UVW2   22.43   99.99   1.07E-17   9.16E-18
iPTF15esb   SN2016wi   57419.557   UVW2   21.80   99.99   2.67E-17   1.64E-17
iPTF15esb   SN2016wi   57423.059   UVW2   22.74   99.99   7.09E-18   6.90E-18
iPTF15esb   SN2016wi   57427.644   UVW2   22.58   99.99   9.35E-18   7.98E-18
LSQ14mo   ---   56690.033   U   18.89   0.10   2.51E-16   2.31E-17
LSQ14mo   ---   56692.034   U   19.27   0.15   1.77E-16   2.44E-17
LSQ14mo   ---   56693.050   U   19.68   0.20   1.21E-16   2.23E-17
LSQ14mo   ---   56697.971   U   19.82   0.22   1.07E-16   2.15E-17
LSQ14mo   ---   56699.718   U   19.79   0.21   1.10E-16   2.11E-17
LSQ14mo   ---   56836.838   U   21.69   99.99   1.54E-17   6.37E-18
LSQ14mo   ---   57052.599   U   22.32   99.99   9.47E-18   3.56E-18
LSQ14mo   ---   56688.766   UVW1   20.05   0.10   1.56E-16   1.43E-17
LSQ14mo   ---   56692.032   UVW1   20.88   0.28   7.26E-17   1.86E-17
LSQ14mo   ---   56693.048   UVW1   21.21   99.99   4.97E-17   1.78E-17
LSQ14mo   ---   56697.969   UVW1   21.05   0.31   6.21E-17   1.76E-17
LSQ14mo   ---   56699.716   UVW1   21.18   0.34   5.51E-17   1.72E-17
LSQ14mo   ---   56839.029   UVW1   22.63   99.99   1.35E-17   4.81E-18
LSQ14mo   ---   57055.328   UVW1   22.71   99.99   1.25E-17   4.47E-18
LSQ14mo   ---   57063.782   UVW1   22.13   99.99   1.41E-17   7.62E-18
LSQ14mo   ---   56688.757   UVM2   20.79   0.11   1.04E-16   1.05E-17
LSQ14mo   ---   56692.029   UVM2   21.35   0.32   6.21E-17   1.82E-17
LSQ14mo   ---   56693.044   UVM2   21.47   99.99   5.31E-17   1.85E-17
LSQ14mo   ---   56697.966   UVM2   21.40   0.34   5.93E-17   1.85E-17
LSQ14mo   ---   56699.712   UVM2   21.33   0.31   6.33E-17   1.80E-17
LSQ14mo   ---   56754.115   UVM2   22.59   0.15   1.98E-17   2.73E-18
LSQ14mo   ---   56838.036   UVM2   22.33   0.23   2.52E-17   5.32E-18
LSQ14mo   ---   56846.296   UVM2   22.41   0.28   2.34E-17   6.01E-18
LSQ14mo   ---   57054.395   UVM2   22.44   99.99   1.70E-17   7.62E-18
LSQ14mo   ---   56690.035   UVW2   20.95   0.15   1.07E-16   1.48E-17
LSQ14mo   ---   56692.036   UVW2   21.65   0.28   5.63E-17   1.45E-17
LSQ14mo   ---   56693.051   UVW2   21.34   0.24   7.50E-17   1.65E-17
LSQ14mo   ---   56697.973   UVW2   21.80   0.28   4.91E-17   1.26E-17
LSQ14mo   ---   56699.719   UVW2   21.73   0.29   5.23E-17   1.39E-17
LSQ14mo   ---   56837.097   UVW2   22.45   99.99   2.51E-17   8.96E-18
LSQ14mo   ---   56953.040   UVW2   23.07   0.22   1.52E-17   3.07E-18
LSQ14mo   ---   57053.456   UVW2   22.34   0.14   2.98E-17   3.83E-18
OGLE16dmu   ---   57656.867   U   18.35   0.03   4.13E-16   1.14E-17
OGLE16dmu   ---   57662.917   U   20.75   0.32   4.53E-17   1.33E-17
OGLE16dmu   ---   57664.776   U   20.23   0.11   7.32E-17   7.38E-18
OGLE16dmu   ---   57666.701   U   20.56   0.19   5.40E-17   9.41E-18
OGLE16dmu   ---   57667.697   U   20.41   0.09   6.20E-17   5.12E-18
OGLE16dmu   ---   57670.624   U   20.36   0.09   6.49E-17   5.36E-18
OGLE16dmu   ---   57656.853   UVW1   20.55   0.06   9.84E-17   5.41E-18
OGLE16dmu   ---   57662.912   UVW1   21.90   99.99   1.03E-17   9.45E-18
OGLE16dmu   ---   57664.770   UVW1   21.31   0.15   4.88E-17   6.72E-18
OGLE16dmu   ---   57666.636   UVW1   21.70   0.25   3.41E-17   7.82E-18
OGLE16dmu   ---   57667.690   UVW1   21.79   0.18   3.14E-17   5.18E-18
OGLE16dmu   ---   57670.621   UVW1   21.27   0.15   5.07E-17   6.97E-18
PS15ae   SN2015bn   57072.300   V   16.85   0.06   6.72E-16   3.70E-17
PS15ae   SN2015bn   57089.946   V   16.51   0.09   9.19E-16   7.59E-17
PS15ae   SN2015bn   57093.601   V   16.56   0.08   8.78E-16   6.44E-17
PS15ae   SN2015bn   57098.994   V   16.61   0.09   8.38E-16   6.92E-17
PS15ae   SN2015bn   57102.587   V   16.41   0.06   1.01E-15   5.55E-17
PS15ae   SN2015bn   57106.848   V   16.58   0.07   8.62E-16   5.53E-17
PS15ae   SN2015bn   57111.577   V   16.52   0.09   9.11E-16   7.52E-17
PS15ae   SN2015bn   57118.362   V   16.80   0.07   7.04E-16   4.52E-17
PS15ae   SN2015bn   57120.755   V   16.73   0.07   7.51E-16   4.82E-17
PS15ae   SN2015bn   57122.010   V   16.89   0.11   6.48E-16   6.54E-17
PS15ae   SN2015bn   57128.604   V   16.93   0.08   6.24E-16   4.58E-17
PS15ae   SN2015bn   57136.321   V   17.06   0.11   5.54E-16   5.59E-17
PS15ae   SN2015bn   57144.312   V   17.26   0.10   4.61E-16   4.23E-17
PS15ae   SN2015bn   57151.166   V   17.48   0.09   3.76E-16   3.11E-17
PS15ae   SN2015bn   57160.605   V   17.46   0.12   3.83E-16   4.22E-17
PS15ae   SN2015bn   57172.379   V   17.78   0.17   2.85E-16   4.45E-17
PS15ae   SN2015bn   57231.377   V   17.92   99.99   2.40E-16   8.35E-17
PS15ae   SN2015bn   57232.303   V   18.38   99.99   1.53E-16   5.46E-17
PS15ae   SN2015bn   57390.044   V   19.47   99.99   5.75E-17   2.00E-17
PS15ae   SN2015bn   57449.076   V   19.06   99.99   7.10E-17   2.93E-17
PS15ae   SN2015bn   57455.506   V   18.68   99.99   6.13E-17   4.16E-17
PS15ae   SN2015bn   57457.372   V   18.51   99.99   1.69E-18   4.84E-17
PS15ae   SN2015bn   57072.295   B   16.78   0.04   1.12E-15   4.09E-17
PS15ae   SN2015bn   57089.943   B   16.60   0.06   1.32E-15   7.25E-17
PS15ae   SN2015bn   57093.595   B   16.54   0.05   1.39E-15   6.38E-17
PS15ae   SN2015bn   57098.988   B   16.45   0.05   1.51E-15   6.93E-17
PS15ae   SN2015bn   57102.583   B   16.46   0.04   1.50E-15   5.50E-17
PS15ae   SN2015bn   57106.842   B   16.50   0.04   1.44E-15   5.30E-17
PS15ae   SN2015bn   57111.435   B   16.60   0.04   1.32E-15   4.83E-17
PS15ae   SN2015bn   57118.357   B   16.72   0.05   1.18E-15   5.41E-17
PS15ae   SN2015bn   57120.751   B   16.89   0.05   1.01E-15   4.62E-17
PS15ae   SN2015bn   57122.008   B   16.86   0.07   1.04E-15   6.65E-17
PS15ae   SN2015bn   57128.598   B   17.06   0.06   8.62E-16   4.74E-17
PS15ae   SN2015bn   57136.315   B   17.41   0.08   6.24E-16   4.58E-17
PS15ae   SN2015bn   57144.307   B   17.54   0.07   5.54E-16   3.56E-17
PS15ae   SN2015bn   57151.158   B   17.61   0.06   5.19E-16   2.86E-17
PS15ae   SN2015bn   57160.598   B   17.81   0.08   4.32E-16   3.17E-17
PS15ae   SN2015bn   57172.377   B   18.49   0.16   2.31E-16   3.39E-17
PS15ae   SN2015bn   57231.371   B   18.76   99.99   1.21E-16   6.00E-17
PS15ae   SN2015bn   57232.300   B   18.84   0.26   1.67E-16   3.99E-17
PS15ae   SN2015bn   57390.038   B   20.14   0.29   5.05E-17   1.34E-17
PS15ae   SN2015bn   57450.321   B   19.68   99.99   3.04E-17   2.57E-17
PS15ae   SN2015bn   57455.504   B   19.53   99.99   4.52E-17   2.95E-17
PS15ae   SN2015bn   57456.768   B   18.94   99.99   1.35E-16   5.09E-17
PS15ae   SN2015bn   57457.368   B   19.33   99.99   2.78E-17   3.57E-17
PS15ae   SN2015bn   57737.938   B   19.65   99.99   4.56E-17   2.64E-17
PS15ae   SN2015bn   57072.294   U   16.94   0.04   1.51E-15   5.56E-17
PS15ae   SN2015bn   57073.567   U   16.95   0.03   1.50E-15   4.13E-17
PS15ae   SN2015bn   57075.357   U   17.01   0.04   1.42E-15   5.21E-17
PS15ae   SN2015bn   57078.285   U   16.98   0.04   1.46E-15   5.36E-17
PS15ae   SN2015bn   57080.484   U   16.95   0.04   1.50E-15   5.51E-17
PS15ae   SN2015bn   57082.278   U   17.61   0.04   8.17E-16   3.00E-17
PS15ae   SN2015bn   57083.410   U   16.81   0.16   1.71E-15   2.51E-16
PS15ae   SN2015bn   57084.341   U   16.95   0.04   1.50E-15   5.51E-17
PS15ae   SN2015bn   57089.942   U   16.97   0.05   1.47E-15   6.76E-17
PS15ae   SN2015bn   57090.404   U   16.83   0.03   1.68E-15   4.61E-17
PS15ae   SN2015bn   57093.595   U   16.75   0.05   1.80E-15   8.28E-17
PS15ae   SN2015bn   57098.987   U   16.76   0.05   1.79E-15   8.20E-17
PS15ae   SN2015bn   57100.985   U   16.71   0.06   1.87E-15   1.03E-16
PS15ae   SN2015bn   57102.582   U   16.72   0.04   1.86E-15   6.81E-17
PS15ae   SN2015bn   57106.841   U   16.79   0.04   1.74E-15   6.38E-17
PS15ae   SN2015bn   57110.697   U   16.91   0.04   1.56E-15   5.71E-17
PS15ae   SN2015bn   57111.434   U   16.86   0.04   1.63E-15   5.98E-17
PS15ae   SN2015bn   57118.356   U   17.10   0.04   1.31E-15   4.80E-17
PS15ae   SN2015bn   57120.750   U   17.19   0.05   1.20E-15   5.52E-17
PS15ae   SN2015bn   57122.007   U   17.28   0.06   1.11E-15   6.10E-17
PS15ae   SN2015bn   57122.281   U   17.30   0.03   1.09E-15   2.99E-17
PS15ae   SN2015bn   57128.597   U   17.63   0.06   8.02E-16   4.42E-17
PS15ae   SN2015bn   57131.256   U   17.76   0.04   7.12E-16   2.61E-17
PS15ae   SN2015bn   57136.314   U   17.91   0.08   6.20E-16   4.55E-17
PS15ae   SN2015bn   57144.306   U   18.11   0.07   5.16E-16   3.31E-17
PS15ae   SN2015bn   57151.156   U   18.26   0.06   4.49E-16   2.47E-17
PS15ae   SN2015bn   57160.597   U   18.44   0.09   3.81E-16   3.14E-17
PS15ae   SN2015bn   57166.254   U   18.68   0.04   3.05E-16   1.12E-17
PS15ae   SN2015bn   57172.377   U   19.16   0.16   1.96E-16   2.88E-17
PS15ae   SN2015bn   57185.140   U   19.18   0.04   1.92E-16   7.06E-18
PS15ae   SN2015bn   57206.758   U   19.37   0.05   1.62E-16   7.41E-18
PS15ae   SN2015bn   57231.370   U   19.47   0.34   1.47E-16   4.60E-17
PS15ae   SN2015bn   57232.300   U   19.69   0.27   1.20E-16   2.98E-17
PS15ae   SN2015bn   57330.654   U   21.05   0.26   3.44E-17   8.20E-18
PS15ae   SN2015bn   57335.779   U   20.93   0.25   3.84E-17   8.81E-18
PS15ae   SN2015bn   57357.653   U   21.00   0.14   3.60E-17   4.62E-18
PS15ae   SN2015bn   57390.037   U   20.87   0.26   4.06E-17   9.68E-18
PS15ae   SN2015bn   57449.072   U   20.78   99.99   2.86E-17   1.47E-17
PS15ae   SN2015bn   57450.321   U   20.65   99.99   1.86E-18   1.65E-17
PS15ae   SN2015bn   57455.504   U   20.36   99.99   3.70E-17   2.17E-17
PS15ae   SN2015bn   57456.768   U   19.88   99.99   2.76E-17   3.36E-17
PS15ae   SN2015bn   57457.367   U   20.24   99.99   2.63E-18   2.43E-17
PS15ae   SN2015bn   57572.016   U   21.66   99.99   1.30E-17   6.54E-18
PS15ae   SN2015bn   57580.849   U   21.51   0.31   2.25E-17   6.40E-18
PS15ae   SN2015bn   57584.637   U   21.34   99.99   1.37E-17   8.79E-18
PS15ae   SN2015bn   57592.080   U   20.96   99.99   6.80E-19   1.25E-17
PS15ae   SN2015bn   57788.561   U   22.20   0.19   1.19E-17   2.08E-18
PS15ae   SN2015bn   57792.696   U   22.00   99.99   7.52E-18   4.76E-18
PS15ae   SN2015bn   57072.292   UVW1   18.01   0.05   1.02E-15   4.68E-17
PS15ae   SN2015bn   57073.573   UVW1   17.98   0.04   1.05E-15   3.85E-17
PS15ae   SN2015bn   57075.361   UVW1   18.01   0.08   1.02E-15   7.49E-17
PS15ae   SN2015bn   57078.293   UVW1   17.94   0.05   1.09E-15   4.99E-17
PS15ae   SN2015bn   57080.492   UVW1   17.95   0.05   1.08E-15   4.95E-17
PS15ae   SN2015bn   57082.287   UVW1   18.05   0.06   9.84E-16   5.41E-17
PS15ae   SN2015bn   57084.355   UVW1   17.96   0.05   1.07E-15   4.90E-17
PS15ae   SN2015bn   57089.940   UVW1   17.81   0.06   1.23E-15   6.75E-17
PS15ae   SN2015bn   57093.592   UVW1   17.83   0.06   1.20E-15   6.63E-17
PS15ae   SN2015bn   57098.985   UVW1   17.80   0.07   1.24E-15   7.95E-17
PS15ae   SN2015bn   57102.580   UVW1   17.86   0.05   1.17E-15   5.37E-17
PS15ae   SN2015bn   57106.838   UVW1   17.84   0.05   1.19E-15   5.47E-17
PS15ae   SN2015bn   57111.430   UVW1   17.97   0.05   1.06E-15   4.86E-17
PS15ae   SN2015bn   57118.353   UVW1   18.22   0.06   8.41E-16   4.63E-17
PS15ae   SN2015bn   57120.749   UVW1   18.40   0.07   7.13E-16   4.58E-17
PS15ae   SN2015bn   57122.006   UVW1   18.36   0.09   7.39E-16   6.10E-17
PS15ae   SN2015bn   57128.594   UVW1   18.76   0.07   5.11E-16   3.28E-17
PS15ae   SN2015bn   57136.312   UVW1   19.20   0.12   3.41E-16   3.75E-17
PS15ae   SN2015bn   57144.304   UVW1   19.56   0.09   2.45E-16   2.02E-17
PS15ae   SN2015bn   57151.153   UVW1   19.58   0.09   2.40E-16   1.98E-17
PS15ae   SN2015bn   57160.594   UVW1   19.66   0.11   2.23E-16   2.25E-17
PS15ae   SN2015bn   57172.375   UVW1   19.97   0.14   1.68E-16   2.16E-17
PS15ae   SN2015bn   57231.366   UVW1   20.42   0.23   1.11E-16   2.34E-17
PS15ae   SN2015bn   57232.298   UVW1   20.71   0.24   8.49E-17   1.87E-17
PS15ae   SN2015bn   57390.033   UVW1   22.03   0.28   2.52E-17   6.46E-18
PS15ae   SN2015bn   57449.070   UVW1   21.83   99.99   2.49E-17   1.01E-17
PS15ae   SN2015bn   57450.319   UVW1   21.66   99.99   1.65E-17   1.18E-17
PS15ae   SN2015bn   57455.503   UVW1   21.50   99.99   1.37E-17   1.37E-17
PS15ae   SN2015bn   57456.766   UVW1   20.98   99.99   1.24E-17   2.20E-17
PS15ae   SN2015bn   57591.348   UVW1   21.93   0.35   2.76E-17   8.86E-18
PS15ae   SN2015bn   57737.934   UVW1   21.39   99.99   2.09E-17   1.52E-17
PS15ae   SN2015bn   57072.301   UVM2   18.46   0.04   8.90E-16   3.27E-17
PS15ae   SN2015bn   57073.571   UVM2   18.53   0.05   8.34E-16   3.83E-17
PS15ae   SN2015bn   57075.360   UVM2   18.53   0.12   8.34E-16   9.18E-17
PS15ae   SN2015bn   57078.290   UVM2   18.70   0.07   7.13E-16   4.58E-17
PS15ae   SN2015bn   57080.489   UVM2   18.66   0.07   7.40E-16   4.75E-17
PS15ae   SN2015bn   57082.284   UVM2   18.69   0.08   7.20E-16   5.28E-17
PS15ae   SN2015bn   57084.350   UVM2   18.49   0.07   8.66E-16   5.56E-17
PS15ae   SN2015bn   57089.947   UVM2   18.35   0.06   9.85E-16   5.42E-17
PS15ae   SN2015bn   57093.601   UVM2   18.33   0.06   1.00E-15   5.52E-17
PS15ae   SN2015bn   57098.995   UVM2   18.38   0.09   9.58E-16   7.91E-17
PS15ae   SN2015bn   57102.588   UVM2   18.35   0.07   9.85E-16   6.32E-17
PS15ae   SN2015bn   57106.849   UVM2   18.39   0.07   9.49E-16   6.09E-17
PS15ae   SN2015bn   57111.578   UVM2   18.69   0.10   7.20E-16   6.60E-17
PS15ae   SN2015bn   57118.363   UVM2   18.94   0.08   5.72E-16   4.20E-17
PS15ae   SN2015bn   57120.755   UVM2   19.02   0.09   5.31E-16   4.39E-17
PS15ae   SN2015bn   57122.010   UVM2   19.01   0.13   5.36E-16   6.39E-17
PS15ae   SN2015bn   57128.605   UVM2   19.56   0.07   3.23E-16   2.07E-17
PS15ae   SN2015bn   57131.255   UVM2   19.80   0.10   2.59E-16   2.38E-17
PS15ae   SN2015bn   57136.322   UVM2   20.13   0.34   1.91E-16   5.96E-17
PS15ae   SN2015bn   57144.313   UVM2   20.25   0.09   1.71E-16   1.41E-17
PS15ae   SN2015bn   57151.168   UVM2   20.63   0.13   1.21E-16   1.44E-17
PS15ae   SN2015bn   57160.606   UVM2   20.57   0.11   1.27E-16   1.29E-17
PS15ae   SN2015bn   57172.379   UVM2   21.09   0.16   7.89E-17   1.16E-17
PS15ae   SN2015bn   57231.378   UVM2   21.15   0.22   7.47E-17   1.51E-17
PS15ae   SN2015bn   57232.304   UVM2   21.88   0.24   3.81E-17   8.40E-18
PS15ae   SN2015bn   57390.045   UVM2   23.06   99.99   1.26E-17   4.29E-18
PS15ae   SN2015bn   57449.077   UVM2   22.69   99.99   1.24E-17   6.03E-18
PS15ae   SN2015bn   57450.324   UVM2   22.28   99.99   1.00E-17   8.83E-18
PS15ae   SN2015bn   57455.506   UVM2   22.31   99.99   1.37E-17   8.56E-18
PS15ae   SN2015bn   57574.092   UVM2   22.68   99.99   1.14E-17   6.07E-18
PS15ae   SN2015bn   57582.248   UVM2   22.67   99.99   1.76E-17   6.13E-18
PS15ae   SN2015bn   57586.630   UVM2   22.53   99.99   1.49E-17   6.97E-18
PS15ae   SN2015bn   57590.020   UVM2   22.83   99.99   1.40E-18   5.31E-18
PS15ae   SN2015bn   57737.948   UVM2   21.84   99.99   1.29E-17   1.32E-17
PS15ae   SN2015bn   57738.398   UVM2   23.21   0.34   1.12E-17   3.49E-18
PS15ae   SN2015bn   57754.019   UVM2   22.80   99.99   1.06E-17   5.45E-18
PS15ae   SN2015bn   57802.065   UVM2   23.06   99.99   1.09E-17   4.30E-18
PS15ae   SN2015bn   57072.296   UVW2   18.97   0.05   6.65E-16   3.05E-17
PS15ae   SN2015bn   57073.569   UVW2   18.93   0.05   6.90E-16   3.16E-17
PS15ae   SN2015bn   57075.359   UVW2   19.00   0.07   6.47E-16   4.15E-17
PS15ae   SN2015bn   57078.287   UVW2   18.96   0.07   6.71E-16   4.31E-17
PS15ae   SN2015bn   57080.487   UVW2   19.02   0.07   6.35E-16   4.08E-17
PS15ae   SN2015bn   57082.281   UVW2   19.60   0.08   3.72E-16   2.73E-17
PS15ae   SN2015bn   57084.346   UVW2   18.96   0.07   6.71E-16   4.31E-17
PS15ae   SN2015bn   57089.943   UVW2   18.96   0.07   6.71E-16   4.31E-17
PS15ae   SN2015bn   57093.596   UVW2   18.78   0.06   7.92E-16   4.36E-17
PS15ae   SN2015bn   57098.989   UVW2   18.83   0.07   7.57E-16   4.86E-17
PS15ae   SN2015bn   57102.584   UVW2   18.81   0.05   7.71E-16   3.53E-17
PS15ae   SN2015bn   57106.843   UVW2   18.96   0.06   6.71E-16   3.69E-17
PS15ae   SN2015bn   57111.437   UVW2   18.93   0.05   6.90E-16   3.16E-17
PS15ae   SN2015bn   57118.358   UVW2   19.25   0.06   5.14E-16   2.83E-17
PS15ae   SN2015bn   57120.752   UVW2   19.47   0.07   4.20E-16   2.69E-17
PS15ae   SN2015bn   57122.008   UVW2   19.51   0.10   4.04E-16   3.71E-17
PS15ae   SN2015bn   57128.599   UVW2   19.85   0.08   2.96E-16   2.17E-17
PS15ae   SN2015bn   57131.269   UVW2   20.12   0.09   2.31E-16   1.90E-17
PS15ae   SN2015bn   57136.316   UVW2   20.20   0.12   2.14E-16   2.36E-17
PS15ae   SN2015bn   57144.308   UVW2   20.68   0.11   1.38E-16   1.39E-17
PS15ae   SN2015bn   57151.160   UVW2   20.76   0.10   1.28E-16   1.17E-17
PS15ae   SN2015bn   57160.599   UVW2   20.85   0.13   1.18E-16   1.40E-17
PS15ae   SN2015bn   57172.377   UVW2   21.64   0.23   5.69E-17   1.20E-17
PS15ae   SN2015bn   57231.372   UVW2   21.71   0.36   5.33E-17   1.76E-17
PS15ae   SN2015bn   57232.301   UVW2   21.67   0.24   5.53E-17   1.22E-17
PS15ae   SN2015bn   57390.039   UVW2   23.10   99.99   1.02E-17   4.94E-18
PS15ae   SN2015bn   57449.073   UVW2   22.75   99.99   9.18E-18   6.82E-18
PS15ae   SN2015bn   57450.322   UVW2   22.22   99.99   5.90E-18   1.11E-17
PS15ae   SN2015bn   57455.505   UVW2   22.27   99.99   1.94E-17   1.07E-17
PS15ae   SN2015bn   57456.769   UVW2   20.92   99.99   2.05E-17   3.68E-17
PS15ae   SN2015bn   57457.369   UVW2   22.12   99.99   1.04E-17   1.22E-17
PS15ae   SN2015bn   57573.216   UVW2   22.94   99.99   6.06E-18   5.73E-18
PS15ae   SN2015bn   57737.680   UVW2   22.85   0.28   1.87E-17   4.79E-18
PS15ae   SN2015bn   57753.485   UVW2   23.40   99.99   4.86E-18   3.75E-18
PS15ae   SN2015bn   57801.717   UVW2   23.75   99.99   6.59E-18   2.72E-18
PS16aqv   SN2016ard   57456.329   V   18.30   0.15   1.77E-16   2.43E-17
PS16aqv   SN2016ard   57460.585   V   18.23   0.19   1.89E-16   3.29E-17
PS16aqv   SN2016ard   57464.624   V   18.67   0.23   1.26E-16   2.65E-17
PS16aqv   SN2016ard   57467.963   V   18.84   0.26   1.08E-16   2.56E-17
PS16aqv   SN2016ard   57471.020   V   18.50   0.31   1.47E-16   4.18E-17
PS16aqv   SN2016ard   57476.070   V   19.10   99.99   7.86E-17   2.81E-17
PS16aqv   SN2016ard   57477.115   V   18.59   99.99   5.49E-17   4.53E-17
PS16aqv   SN2016ard   57480.512   V   19.00   0.29   9.28E-17   2.47E-17
PS16aqv   SN2016ard   57484.630   V   19.09   0.32   8.54E-17   2.51E-17
PS16aqv   SN2016ard   57488.033   V   19.09   99.99   4.13E-17   2.84E-17
PS16aqv   SN2016ard   57492.614   V   19.01   99.99   4.65E-17   3.07E-17
PS16aqv   SN2016ard   57493.336   V   18.76   99.99   4.56E-17   3.85E-17
PS16aqv   SN2016ard   57496.191   V   18.77   99.99   9.45E-17   3.81E-17
PS16aqv   SN2016ard   57497.255   V   18.93   99.99   9.19E-17   3.29E-17
PS16aqv   SN2016ard   57456.324   B   18.38   0.08   2.55E-16   1.88E-17
PS16aqv   SN2016ard   57460.582   B   18.51   0.12   2.27E-16   2.50E-17
PS16aqv   SN2016ard   57464.620   B   18.96   0.14   1.50E-16   1.92E-17
PS16aqv   SN2016ard   57467.961   B   18.71   0.12   1.89E-16   2.08E-17
PS16aqv   SN2016ard   57471.018   B   18.97   0.23   1.48E-16   3.13E-17
PS16aqv   SN2016ard   57476.066   B   19.27   0.20   1.13E-16   2.07E-17
PS16aqv   SN2016ard   57477.113   B   19.42   99.99   6.72E-17   3.27E-17
PS16aqv   SN2016ard   57480.506   B   19.46   0.20   9.45E-17   1.73E-17
PS16aqv   SN2016ard   57484.626   B   19.58   0.23   8.46E-17   1.79E-17
PS16aqv   SN2016ard   57488.031   B   19.43   0.22   9.71E-17   1.96E-17
PS16aqv   SN2016ard   57492.611   B   19.84   99.99   6.07E-17   2.23E-17
PS16aqv   SN2016ard   57493.332   B   19.64   99.99   2.05E-17   2.67E-17
PS16aqv   SN2016ard   57496.189   B   19.72   99.99   4.44E-19   2.47E-17
PS16aqv   SN2016ard   57497.252   B   19.74   0.35   7.30E-17   2.34E-17
PS16aqv   SN2016ard   57456.323   U   18.98   0.07   2.31E-16   1.49E-17
PS16aqv   SN2016ard   57460.581   U   19.17   0.11   1.94E-16   1.96E-17
PS16aqv   SN2016ard   57464.620   U   19.26   0.11   1.79E-16   1.80E-17
PS16aqv   SN2016ard   57467.961   U   19.70   0.14   1.19E-16   1.53E-17
PS16aqv   SN2016ard   57471.018   U   20.13   0.30   8.02E-17   2.21E-17
PS16aqv   SN2016ard   57476.065   U   20.66   0.33   4.92E-17   1.49E-17
PS16aqv   SN2016ard   57477.113   U   20.21   99.99   6.03E-17   2.49E-17
PS16aqv   SN2016ard   57480.505   U   20.62   0.27   5.11E-17   1.27E-17
PS16aqv   SN2016ard   57484.625   U   20.94   0.36   3.81E-17   1.26E-17
PS16aqv   SN2016ard   57488.030   U   21.01   99.99   3.16E-17   1.19E-17
PS16aqv   SN2016ard   57492.611   U   20.56   0.34   5.40E-17   1.68E-17
PS16aqv   SN2016ard   57493.331   U   20.49   99.99   1.53E-17   1.92E-17
PS16aqv   SN2016ard   57496.188   U   20.53   99.99   2.38E-17   1.86E-17
PS16aqv   SN2016ard   57497.251   U   20.67   99.99   2.61E-17   1.63E-17
PS16aqv   SN2016ard   57548.046   U   22.20   99.99   1.94E-18   3.99E-18
PS16aqv   SN2016ard   57456.321   UVW1   20.50   0.12   1.03E-16   1.13E-17
PS16aqv   SN2016ard   57460.580   UVW1   20.75   0.21   8.18E-17   1.58E-17
PS16aqv   SN2016ard   57464.560   UVW1   21.00   0.16   6.50E-17   9.54E-18
PS16aqv   SN2016ard   57467.960   UVW1   21.27   0.21   5.07E-17   9.76E-18
PS16aqv   SN2016ard   57471.017   UVW1   21.37   99.99   4.10E-17   1.54E-17
PS16aqv   SN2016ard   57476.063   UVW1   21.85   99.99   2.40E-17   9.92E-18
PS16aqv   SN2016ard   57480.502   UVW1   21.77   0.30   3.20E-17   8.80E-18
PS16aqv   SN2016ard   57484.624   UVW1   22.08   99.99   1.12E-17   8.01E-18
PS16aqv   SN2016ard   57488.029   UVW1   22.13   99.99   6.09E-18   7.66E-18
PS16aqv   SN2016ard   57492.609   UVW1   21.87   99.99   4.14E-18   9.72E-18
PS16aqv   SN2016ard   57497.250   UVW1   21.70   99.99   2.30E-17   1.14E-17
PS16aqv   SN2016ard   57456.329   UVM2   21.69   0.13   4.54E-17   5.42E-18
PS16aqv   SN2016ard   57460.585   UVM2   22.23   0.30   2.76E-17   7.60E-18
PS16aqv   SN2016ard   57464.624   UVM2   22.02   0.20   3.35E-17   6.15E-18
PS16aqv   SN2016ard   57467.963   UVM2   22.02   0.21   3.35E-17   6.46E-18
PS16aqv   SN2016ard   57471.020   UVM2   22.09   0.32   3.14E-17   9.23E-18
PS16aqv   SN2016ard   57476.071   UVM2   22.61   99.99   1.65E-17   6.51E-18
PS16aqv   SN2016ard   57477.115   UVM2   22.09   99.99   2.15E-17   1.05E-17
PS16aqv   SN2016ard   57480.513   UVM2   22.83   0.36   1.59E-17   5.25E-18
PS16aqv   SN2016ard   57484.631   UVM2   22.81   99.99   1.15E-17   5.39E-18
PS16aqv   SN2016ard   57488.034   UVM2   22.69   99.99   5.82E-18   6.04E-18
PS16aqv   SN2016ard   57492.615   UVM2   22.64   99.99   5.31E-18   6.29E-18
PS16aqv   SN2016ard   57493.336   UVM2   22.39   99.99   1.21E-17   7.97E-18
PS16aqv   SN2016ard   57496.192   UVM2   22.42   99.99   3.61E-18   7.75E-18
PS16aqv   SN2016ard   57497.256   UVM2   22.68   99.99   5.26E-18   6.08E-18
PS16aqv   SN2016ard   57456.325   UVW2   21.57   0.15   6.06E-17   8.35E-18
PS16aqv   SN2016ard   57460.582   UVW2   21.82   0.22   4.82E-17   9.72E-18
PS16aqv   SN2016ard   57464.621   UVW2   21.96   0.21   4.23E-17   8.16E-18
PS16aqv   SN2016ard   57467.961   UVW2   22.80   99.99   1.48E-17   6.53E-18
PS16aqv   SN2016ard   57471.018   UVW2   22.20   99.99   2.16E-17   1.13E-17
PS16aqv   SN2016ard   57476.067   UVW2   22.60   99.99   2.18E-17   7.81E-18
PS16aqv   SN2016ard   57477.113   UVW2   22.09   99.99   1.73E-17   1.26E-17
PS16aqv   SN2016ard   57480.507   UVW2   22.55   0.30   2.46E-17   6.77E-18
PS16aqv   SN2016ard   57484.627   UVW2   22.83   99.99   9.97E-18   6.31E-18
PS16aqv   SN2016ard   57488.031   UVW2   22.63   99.99   1.80E-17   7.59E-18
PS16aqv   SN2016ard   57492.612   UVW2   22.59   99.99   1.23E-17   7.92E-18
PS16aqv   SN2016ard   57496.189   UVW2   22.33   99.99   2.10E-17   1.00E-17
PS16aqv   SN2016ard   57497.253   UVW2   22.44   99.99   2.67E-17   9.07E-18
PS16dnq   SN2016els   57608.078   UVW1   20.44   0.10   1.09E-16   9.99E-18
PS16dnq   SN2016els   57614.717   UVW1   20.78   0.17   7.96E-17   1.24E-17
PS16dnq   SN2016els   57620.495   UVW1   20.99   0.19   6.56E-17   1.14E-17
PS16dnq   SN2016els   57624.538   UVW1   21.39   99.99   4.21E-17   1.51E-17
PS16dnq   SN2016els   57604.817   UVM2   20.52   0.36   1.33E-16   4.41E-17
PS16dnq   SN2016els   57608.075   UVM2   21.02   0.15   8.42E-17   1.16E-17
PS16dnq   SN2016els   57614.713   UVM2   21.89   0.33   3.78E-17   1.14E-17
PS16dnq   SN2016els   57620.492   UVM2   22.10   99.99   1.31E-17   1.03E-17
PS16dnq   SN2016els   57624.536   UVM2   21.87   99.99   1.27E-17   1.29E-17
PS16dnq   SN2016els   57628.010   UVM2   21.87   99.99   3.54E-18   1.28E-17
PS16dnq   SN2016els   57604.816   UVW2   19.96   99.99   1.39E-16   8.92E-17
PS16dnq   SN2016els   57608.072   UVW2   21.36   0.15   7.36E-17   1.01E-17
PS16dnq   SN2016els   57614.708   UVW2   21.78   0.25   5.00E-17   1.15E-17
PS16dnq   SN2016els   57620.488   UVW2   22.16   0.35   3.52E-17   1.13E-17
PS16dnq   SN2016els   57624.534   UVW2   22.09   99.99   1.97E-17   1.25E-17
PS16dnq   SN2016els   57628.009   UVW2   21.91   99.99   2.82E-17   1.48E-17
PS22bca   SN2021ahpl   59644.019   V   17.89   0.27   2.58E-16   6.39E-17
PS22bca   SN2021ahpl   59647.791   V   18.45   0.34   1.54E-16   4.80E-17
PS22bca   SN2021ahpl   59650.648   V   18.15   0.30   2.03E-16   5.59E-17
PS22bca   SN2021ahpl   59653.372   V   17.53   0.19   3.59E-16   6.26E-17
PS22bca   SN2021ahpl   59656.742   V   18.25   0.34   1.85E-16   5.77E-17
PS22bca   SN2021ahpl   59662.382   V   17.69   0.18   3.10E-16   5.12E-17
PS22bca   SN2021ahpl   59665.904   V   17.74   0.19   2.96E-16   5.16E-17
PS22bca   SN2021ahpl   59669.089   V   17.74   0.18   2.96E-16   4.89E-17
PS22bca   SN2021ahpl   59681.816   V   17.70   0.22   3.07E-16   6.20E-17
PS22bca   SN2021ahpl   59685.008   V   18.10   0.32   2.13E-16   6.24E-17
PS22bca   SN2021ahpl   59695.356   V   17.86   0.32   2.65E-16   7.78E-17
PS22bca   SN2021ahpl   59725.524   V   17.88   99.99   8.01E-17   8.67E-17
PS22bca   SN2021ahpl   59731.436   V   18.52   0.31   1.44E-16   4.11E-17
PS22bca   SN2021ahpl   59738.868   V   17.80   0.21   2.80E-16   5.40E-17
PS22bca   SN2021ahpl   59644.017   B   17.71   0.12   4.74E-16   5.21E-17
PS22bca   SN2021ahpl   59647.787   B   17.73   0.10   4.65E-16   4.27E-17
PS22bca   SN2021ahpl   59650.645   B   17.90   0.13   3.98E-16   4.74E-17
PS22bca   SN2021ahpl   59653.370   B   18.06   0.15   3.43E-16   4.72E-17
PS22bca   SN2021ahpl   59656.737   B   18.12   0.16   3.25E-16   4.77E-17
PS22bca   SN2021ahpl   59662.380   B   17.85   0.10   4.16E-16   3.82E-17
PS22bca   SN2021ahpl   59665.900   B   17.92   0.12   3.90E-16   4.30E-17
PS22bca   SN2021ahpl   59669.087   B   17.97   0.11   3.73E-16   3.76E-17
PS22bca   SN2021ahpl   59681.814   B   18.42   0.19   2.46E-16   4.29E-17
PS22bca   SN2021ahpl   59685.005   B   18.45   0.21   2.40E-16   4.62E-17
PS22bca   SN2021ahpl   59695.353   B   18.51   0.27   2.27E-16   5.61E-17
PS22bca   SN2021ahpl   59721.611   B   18.92   99.99   1.42E-16   5.20E-17
PS22bca   SN2021ahpl   59725.523   B   18.61   99.99   1.83E-16   6.90E-17
PS22bca   SN2021ahpl   59731.430   B   18.62   0.17   2.05E-16   3.19E-17
PS22bca   SN2021ahpl   59738.862   B   18.87   0.24   1.63E-16   3.58E-17
PS22bca   SN2021ahpl   59644.017   U   18.88   0.16   2.54E-16   3.72E-17
PS22bca   SN2021ahpl   59647.787   U   18.76   0.13   2.83E-16   3.38E-17
PS22bca   SN2021ahpl   59650.645   U   18.75   0.15   2.86E-16   3.94E-17
PS22bca   SN2021ahpl   59653.369   U   18.74   0.15   2.89E-16   3.97E-17
PS22bca   SN2021ahpl   59656.737   U   18.93   0.17   2.42E-16   3.78E-17
PS22bca   SN2021ahpl   59662.380   U   19.05   0.15   2.17E-16   2.99E-17
PS22bca   SN2021ahpl   59665.899   U   18.71   0.13   2.97E-16   3.54E-17
PS22bca   SN2021ahpl   59669.086   U   19.11   0.16   2.05E-16   3.01E-17
PS22bca   SN2021ahpl   59681.814   U   19.13   0.19   2.02E-16   3.51E-17
PS22bca   SN2021ahpl   59685.005   U   19.04   0.20   2.19E-16   4.02E-17
PS22bca   SN2021ahpl   59695.352   U   19.17   0.26   1.94E-16   4.63E-17
PS22bca   SN2021ahpl   59721.611   U   19.63   0.36   1.27E-16   4.20E-17
PS22bca   SN2021ahpl   59725.522   U   19.54   99.99   3.57E-17   4.61E-17
PS22bca   SN2021ahpl   59731.428   U   19.72   0.23   1.17E-16   2.47E-17
PS22bca   SN2021ahpl   59738.861   U   19.71   0.26   1.18E-16   2.82E-17
PS22bca   SN2021ahpl   59644.016   UVW1   20.36   0.22   1.17E-16   2.36E-17
PS22bca   SN2021ahpl   59647.785   UVW1   20.15   0.17   1.42E-16   2.22E-17
PS22bca   SN2021ahpl   59650.643   UVW1   20.09   0.19   1.50E-16   2.62E-17
PS22bca   SN2021ahpl   59653.368   UVW1   20.25   0.22   1.30E-16   2.62E-17
PS22bca   SN2021ahpl   59656.735   UVW1   20.26   0.23   1.28E-16   2.71E-17
PS22bca   SN2021ahpl   59662.379   UVW1   20.30   0.18   1.24E-16   2.04E-17
PS22bca   SN2021ahpl   59665.897   UVW1   20.29   0.19   1.25E-16   2.18E-17
PS22bca   SN2021ahpl   59669.085   UVW1   20.30   0.18   1.24E-16   2.04E-17
PS22bca   SN2021ahpl   59681.813   UVW1   21.09   99.99   4.45E-17   2.00E-17
PS22bca   SN2021ahpl   59685.003   UVW1   20.07   0.21   1.53E-16   2.95E-17
PS22bca   SN2021ahpl   59695.351   UVW1   20.05   0.25   1.56E-16   3.58E-17
PS22bca   SN2021ahpl   59721.609   UVW1   20.63   99.99   8.11E-17   3.05E-17
PS22bca   SN2021ahpl   59725.521   UVW1   20.38   99.99   6.32E-17   3.83E-17
PS22bca   SN2021ahpl   59731.425   UVW1   20.59   0.21   9.48E-17   1.83E-17
PS22bca   SN2021ahpl   59738.858   UVW1   21.02   0.33   6.38E-17   1.93E-17
PS22bca   SN2021ahpl   59644.019   UVM2   20.89   0.20   9.49E-17   1.74E-17
PS22bca   SN2021ahpl   59647.792   UVM2   20.93   0.19   9.15E-17   1.59E-17
PS22bca   SN2021ahpl   59650.648   UVM2   20.94   0.22   9.06E-17   1.83E-17
PS22bca   SN2021ahpl   59653.373   UVM2   21.50   0.31   5.41E-17   1.54E-17
PS22bca   SN2021ahpl   59656.743   UVM2   21.04   0.26   8.27E-17   1.97E-17
PS22bca   SN2021ahpl   59662.382   UVM2   21.10   0.21   7.82E-17   1.51E-17
PS22bca   SN2021ahpl   59665.905   UVM2   20.88   0.21   9.58E-17   1.85E-17
PS22bca   SN2021ahpl   59669.090   UVM2   20.70   0.17   1.13E-16   1.76E-17
PS22bca   SN2021ahpl   59681.817   UVM2   20.98   0.21   8.74E-17   1.68E-17
PS22bca   SN2021ahpl   59685.008   UVM2   21.36   99.99   5.72E-17   2.05E-17
PS22bca   SN2021ahpl   59695.356   UVM2   21.25   99.99   5.51E-17   2.28E-17
PS22bca   SN2021ahpl   59725.525   UVM2   21.26   99.99   3.35E-17   2.24E-17
PS22bca   SN2021ahpl   59731.437   UVM2   21.11   0.19   7.75E-17   1.35E-17
PS22bca   SN2021ahpl   59738.869   UVM2   21.56   0.30   5.12E-17   1.41E-17
PS22bca   SN2021ahpl   59644.017   UVW2   21.03   0.23   9.97E-17   2.10E-17
PS22bca   SN2021ahpl   59647.788   UVW2   21.55   0.30   6.18E-17   1.70E-17
PS22bca   SN2021ahpl   59650.646   UVW2   21.14   0.25   9.01E-17   2.07E-17
PS22bca   SN2021ahpl   59653.370   UVW2   21.20   0.26   8.53E-17   2.03E-17
PS22bca   SN2021ahpl   59656.738   UVW2   21.48   0.34   6.59E-17   2.06E-17
PS22bca   SN2021ahpl   59662.380   UVW2   21.49   0.27   6.53E-17   1.62E-17
PS22bca   SN2021ahpl   59665.901   UVW2   21.05   0.21   9.79E-17   1.89E-17
PS22bca   SN2021ahpl   59669.087   UVW2   21.08   0.20   9.52E-17   1.75E-17
PS22bca   SN2021ahpl   59681.815   UVW2   21.42   0.30   6.96E-17   1.92E-17
PS22bca   SN2021ahpl   59685.006   UVW2   21.07   0.26   9.61E-17   2.29E-17
PS22bca   SN2021ahpl   59695.353   UVW2   20.85   0.27   1.18E-16   2.92E-17
PS22bca   SN2021ahpl   59721.612   UVW2   20.40   99.99   1.11E-16   5.93E-17
PS22bca   SN2021ahpl   59725.523   UVW2   20.99   99.99   8.53E-17   3.44E-17
PS22bca   SN2021ahpl   59731.431   UVW2   21.21   0.20   8.45E-17   1.55E-17
PS22bca   SN2021ahpl   59738.863   UVW2   21.33   0.26   7.57E-17   1.80E-17
ZTF19aawfbtg   SN2019hge   58674.621   V   17.95   0.17   2.44E-16   3.81E-17
ZTF19aawfbtg   SN2019hge   58678.348   V   17.85   0.15   2.68E-16   3.68E-17
ZTF19aawfbtg   SN2019hge   58682.589   V   17.85   0.17   2.68E-16   4.17E-17
ZTF19aawfbtg   SN2019hge   58691.565   V   17.68   0.18   3.13E-16   5.17E-17
ZTF19aawfbtg   SN2019hge   58694.204   V   17.39   0.20   4.09E-16   7.50E-17
ZTF19aawfbtg   SN2019hge   58695.009   V   18.12   0.22   2.09E-16   4.21E-17
ZTF19aawfbtg   SN2019hge   58698.868   V   17.87   0.16   2.63E-16   3.86E-17
ZTF19aawfbtg   SN2019hge   58704.439   V   18.18   0.19   1.97E-16   3.44E-17
ZTF19aawfbtg   SN2019hge   58709.558   V   18.06   0.18   2.21E-16   3.64E-17
ZTF19aawfbtg   SN2019hge   58719.184   V   18.34   0.27   1.70E-16   4.22E-17
ZTF19aawfbtg   SN2019hge   58729.343   V   18.36   0.30   1.67E-16   4.60E-17
ZTF19aawfbtg   SN2019hge   58732.383   V   18.58   0.31   1.37E-16   3.88E-17
ZTF19aawfbtg   SN2019hge   58752.521   V   18.64   0.32   1.29E-16   3.79E-17
ZTF19aawfbtg   SN2019hge   58758.498   V   18.77   99.99   9.71E-17   3.83E-17
ZTF19aawfbtg   SN2019hge   58964.660   V   18.59   99.99   1.26E-16   4.50E-17
ZTF19aawfbtg   SN2019hge   58674.616   B   18.16   0.11   3.13E-16   3.16E-17
ZTF19aawfbtg   SN2019hge   58678.343   B   18.00   0.09   3.63E-16   2.99E-17
ZTF19aawfbtg   SN2019hge   58682.584   B   18.05   0.11   3.46E-16   3.49E-17
ZTF19aawfbtg   SN2019hge   58691.563   B   17.99   0.12   3.66E-16   4.03E-17
ZTF19aawfbtg   SN2019hge   58694.201   B   17.87   0.15   4.09E-16   5.62E-17
ZTF19aawfbtg   SN2019hge   58695.005   B   18.04   0.11   3.49E-16   3.53E-17
ZTF19aawfbtg   SN2019hge   58698.866   B   18.09   0.10   3.34E-16   3.06E-17
ZTF19aawfbtg   SN2019hge   58704.435   B   18.20   0.10   3.02E-16   2.77E-17
ZTF19aawfbtg   SN2019hge   58709.554   B   18.47   0.13   2.35E-16   2.80E-17
ZTF19aawfbtg   SN2019hge   58719.181   B   18.66   0.18   1.97E-16   3.26E-17
ZTF19aawfbtg   SN2019hge   58728.684   B   18.76   0.18   1.80E-16   2.97E-17
ZTF19aawfbtg   SN2019hge   58732.381   B   19.29   0.26   1.11E-16   2.64E-17
ZTF19aawfbtg   SN2019hge   58752.519   B   19.07   0.22   1.35E-16   2.73E-17
ZTF19aawfbtg   SN2019hge   58758.038   B   18.94   0.19   1.53E-16   2.66E-17
ZTF19aawfbtg   SN2019hge   58964.656   B   19.56   99.99   5.24E-17   2.88E-17
ZTF19aawfbtg   SN2019hge   58674.615   U   18.54   0.09   3.47E-16   2.87E-17
ZTF19aawfbtg   SN2019hge   58678.342   U   18.57   0.09   3.38E-16   2.79E-17
ZTF19aawfbtg   SN2019hge   58682.583   U   18.58   0.10   3.34E-16   3.07E-17
ZTF19aawfbtg   SN2019hge   58691.563   U   18.53   0.11   3.50E-16   3.53E-17
ZTF19aawfbtg   SN2019hge   58694.201   U   18.43   0.15   3.84E-16   5.28E-17
ZTF19aawfbtg   SN2019hge   58695.004   U   18.60   0.11   3.28E-16   3.31E-17
ZTF19aawfbtg   SN2019hge   58698.865   U   18.56   0.09   3.41E-16   2.81E-17
ZTF19aawfbtg   SN2019hge   58704.434   U   18.85   0.11   2.61E-16   2.63E-17
ZTF19aawfbtg   SN2019hge   58709.554   U   19.48   0.16   1.46E-16   2.14E-17
ZTF19aawfbtg   SN2019hge   58719.180   U   19.99   0.28   9.13E-17   2.34E-17
ZTF19aawfbtg   SN2019hge   58728.683   U   19.28   0.16   1.76E-16   2.58E-17
ZTF19aawfbtg   SN2019hge   58732.380   U   19.94   0.25   9.56E-17   2.19E-17
ZTF19aawfbtg   SN2019hge   58752.518   U   19.92   0.25   9.74E-17   2.23E-17
ZTF19aawfbtg   SN2019hge   58758.038   U   20.16   0.27   7.80E-17   1.93E-17
ZTF19aawfbtg   SN2019hge   58964.656   U   20.34   99.99   6.03E-17   2.21E-17
ZTF19aawfbtg   SN2019hge   58674.612   UVW1   19.69   0.11   2.17E-16   2.19E-17
ZTF19aawfbtg   SN2019hge   58678.340   UVW1   19.80   0.12   1.96E-16   2.16E-17
ZTF19aawfbtg   SN2019hge   58682.581   UVW1   19.68   0.12   2.19E-16   2.41E-17
ZTF19aawfbtg   SN2019hge   58691.562   UVW1   19.75   0.14   2.05E-16   2.64E-17
ZTF19aawfbtg   SN2019hge   58694.199   UVW1   19.60   0.18   2.36E-16   3.90E-17
ZTF19aawfbtg   SN2019hge   58695.003   UVW1   19.82   0.14   1.93E-16   2.47E-17
ZTF19aawfbtg   SN2019hge   58698.864   UVW1   20.09   0.14   1.50E-16   1.93E-17
ZTF19aawfbtg   SN2019hge   58704.432   UVW1   20.12   0.14   1.46E-16   1.88E-17
ZTF19aawfbtg   SN2019hge   58709.552   UVW1   20.24   0.15   1.31E-16   1.80E-17
ZTF19aawfbtg   SN2019hge   58719.179   UVW1   20.59   0.23   9.48E-17   2.00E-17
ZTF19aawfbtg   SN2019hge   58728.682   UVW1   20.54   0.20   9.93E-17   1.82E-17
ZTF19aawfbtg   SN2019hge   58732.379   UVW1   20.81   0.25   7.74E-17   1.78E-17
ZTF19aawfbtg   SN2019hge   58752.517   UVW1   20.52   0.20   1.01E-16   1.86E-17
ZTF19aawfbtg   SN2019hge   58758.037   UVW1   21.15   0.28   5.66E-17   1.45E-17
ZTF19aawfbtg   SN2019hge   58964.654   UVW1   20.81   0.23   7.74E-17   1.63E-17
ZTF19aawfbtg   SN2019hge   58674.622   UVM2   20.34   0.11   1.58E-16   1.59E-17
ZTF19aawfbtg   SN2019hge   58678.349   UVM2   20.42   0.12   1.46E-16   1.61E-17
ZTF19aawfbtg   SN2019hge   58682.590   UVM2   20.32   0.12   1.60E-16   1.77E-17
ZTF19aawfbtg   SN2019hge   58691.565   UVM2   20.36   0.14   1.55E-16   1.99E-17
ZTF19aawfbtg   SN2019hge   58694.204   UVM2   20.29   0.18   1.65E-16   2.72E-17
ZTF19aawfbtg   SN2019hge   58695.009   UVM2   20.43   0.14   1.45E-16   1.86E-17
ZTF19aawfbtg   SN2019hge   58698.869   UVM2   20.49   0.12   1.37E-16   1.51E-17
ZTF19aawfbtg   SN2019hge   58704.440   UVM2   20.63   0.13   1.21E-16   1.44E-17
ZTF19aawfbtg   SN2019hge   58709.558   UVM2   20.77   0.14   1.06E-16   1.36E-17
ZTF19aawfbtg   SN2019hge   58719.184   UVM2   20.95   0.19   8.98E-17   1.57E-17
ZTF19aawfbtg   SN2019hge   58729.343   UVM2   21.28   0.25   6.63E-17   1.52E-17
ZTF19aawfbtg   SN2019hge   58732.383   UVM2   21.13   0.20   7.61E-17   1.40E-17
ZTF19aawfbtg   SN2019hge   58752.522   UVM2   20.99   0.18   8.66E-17   1.43E-17
ZTF19aawfbtg   SN2019hge   58758.498   UVM2   20.86   0.17   9.76E-17   1.52E-17
ZTF19aawfbtg   SN2019hge   58964.661   UVM2   21.23   0.18   6.94E-17   1.15E-17
ZTF19aawfbtg   SN2019hge   58674.617   UVW2   20.36   0.11   1.85E-16   1.87E-17
ZTF19aawfbtg   SN2019hge   58678.344   UVW2   20.52   0.12   1.60E-16   1.76E-17
ZTF19aawfbtg   SN2019hge   58682.585   UVW2   20.38   0.12   1.81E-16   2.00E-17
ZTF19aawfbtg   SN2019hge   58691.564   UVW2   20.48   0.15   1.66E-16   2.28E-17
ZTF19aawfbtg   SN2019hge   58694.202   UVW2   20.87   0.26   1.16E-16   2.76E-17
ZTF19aawfbtg   SN2019hge   58695.006   UVW2   20.61   0.15   1.47E-16   2.02E-17
ZTF19aawfbtg   SN2019hge   58698.866   UVW2   20.45   0.12   1.70E-16   1.87E-17
ZTF19aawfbtg   SN2019hge   58704.435   UVW2   20.74   0.14   1.30E-16   1.67E-17
ZTF19aawfbtg   SN2019hge   58709.555   UVW2   20.93   0.16   1.09E-16   1.61E-17
ZTF19aawfbtg   SN2019hge   58719.181   UVW2   21.06   0.20   9.70E-17   1.78E-17
ZTF19aawfbtg   SN2019hge   58728.684   UVW2   21.13   0.21   9.10E-17   1.75E-17
ZTF19aawfbtg   SN2019hge   58732.381   UVW2   20.91   0.17   1.11E-16   1.74E-17
ZTF19aawfbtg   SN2019hge   58752.519   UVW2   20.87   0.17   1.16E-16   1.80E-17
ZTF19aawfbtg   SN2019hge   58758.038   UVW2   21.44   0.24   6.84E-17   1.51E-17
ZTF19aawfbtg   SN2019hge   58964.657   UVW2   20.96   0.16   1.06E-16   1.56E-17
ZTF19abpbopt   SN2019neq   58729.602   V   17.01   0.11   5.80E-16   5.85E-17
ZTF19abpbopt   SN2019neq   58732.248   V   16.93   0.11   6.24E-16   6.30E-17
ZTF19abpbopt   SN2019neq   58734.370   V   16.93   0.12   6.24E-16   6.87E-17
ZTF19abpbopt   SN2019neq   58738.748   V   16.92   0.11   6.30E-16   6.36E-17
ZTF19abpbopt   SN2019neq   58753.288   V   17.85   0.14   2.68E-16   3.44E-17
ZTF19abpbopt   SN2019neq   58759.203   V   18.08   0.33   2.16E-16   6.55E-17
ZTF19abpbopt   SN2019neq   58765.114   V   17.75   99.99   1.14E-16   9.80E-17
ZTF19abpbopt   SN2019neq   58766.245   V   18.30   0.25   1.77E-16   4.05E-17
ZTF19abpbopt   SN2019neq   58965.436   V   18.93   99.99   4.56E-17   3.31E-17
ZTF19abpbopt   SN2019neq   58729.600   B   16.81   0.06   1.08E-15   5.97E-17
ZTF19abpbopt   SN2019neq   58732.245   B   17.06   0.07   8.62E-16   5.53E-17
ZTF19abpbopt   SN2019neq   58734.366   B   17.06   0.08   8.62E-16   6.32E-17
ZTF19abpbopt   SN2019neq   58738.745   B   17.16   0.08   7.86E-16   5.77E-17
ZTF19abpbopt   SN2019neq   58753.286   B   18.23   0.12   2.93E-16   3.23E-17
ZTF19abpbopt   SN2019neq   58759.198   B   18.41   0.26   2.49E-16   5.93E-17
ZTF19abpbopt   SN2019neq   58765.112   B   18.22   99.99   1.70E-16   9.85E-17
ZTF19abpbopt   SN2019neq   58766.241   B   18.33   0.17   2.68E-16   4.17E-17
ZTF19abpbopt   SN2019neq   58965.365   B   19.68   0.22   7.72E-17   1.56E-17
ZTF19abpbopt   SN2019neq   58729.600   U   17.05   0.06   1.37E-15   7.54E-17
ZTF19abpbopt   SN2019neq   58732.245   U   17.04   0.06   1.38E-15   7.60E-17
ZTF19abpbopt   SN2019neq   58734.365   U   17.08   0.07   1.33E-15   8.55E-17
ZTF19abpbopt   SN2019neq   58738.744   U   17.41   0.07   9.83E-16   6.31E-17
ZTF19abpbopt   SN2019neq   58753.286   U   18.68   0.10   3.05E-16   2.80E-17
ZTF19abpbopt   SN2019neq   58759.198   U   19.09   0.25   2.09E-16   4.80E-17
ZTF19abpbopt   SN2019neq   58765.112   U   18.95   99.99   1.66E-16   7.92E-17
ZTF19abpbopt   SN2019neq   58766.240   U   19.48   0.25   1.46E-16   3.35E-17
ZTF19abpbopt   SN2019neq   58965.364   U   20.58   0.25   5.30E-17   1.22E-17
ZTF19abpbopt   SN2019neq   58729.599   UVW1   17.69   0.06   1.37E-15   7.54E-17
ZTF19abpbopt   SN2019neq   58732.243   UVW1   17.92   0.06   1.11E-15   6.10E-17
ZTF19abpbopt   SN2019neq   58734.363   UVW1   18.06   0.07   9.75E-16   6.26E-17
ZTF19abpbopt   SN2019neq   58738.743   UVW1   18.46   0.08   6.74E-16   4.95E-17
ZTF19abpbopt   SN2019neq   58753.285   UVW1   19.76   0.11   2.04E-16   2.05E-17
ZTF19abpbopt   SN2019neq   58759.195   UVW1   19.92   0.19   1.76E-16   3.06E-17
ZTF19abpbopt   SN2019neq   58765.111   UVW1   20.24   99.99   7.46E-17   4.38E-17
ZTF19abpbopt   SN2019neq   58766.239   UVW1   20.68   0.25   8.73E-17   2.00E-17
ZTF19abpbopt   SN2019neq   58965.362   UVW1   20.95   0.18   6.80E-17   1.12E-17
ZTF19abpbopt   SN2019neq   58729.602   UVM2   18.26   0.05   1.07E-15   4.91E-17
ZTF19abpbopt   SN2019neq   58732.248   UVM2   18.45   0.06   8.98E-16   4.94E-17
ZTF19abpbopt   SN2019neq   58734.371   UVM2   18.56   0.07   8.12E-16   5.21E-17
ZTF19abpbopt   SN2019neq   58738.749   UVM2   18.98   0.08   5.51E-16   4.05E-17
ZTF19abpbopt   SN2019neq   58753.289   UVM2   20.48   0.11   1.38E-16   1.40E-17
ZTF19abpbopt   SN2019neq   58759.203   UVM2   20.47   0.16   1.40E-16   2.05E-17
ZTF19abpbopt   SN2019neq   58765.114   UVM2   21.01   0.32   8.50E-17   2.49E-17
ZTF19abpbopt   SN2019neq   58766.246   UVM2   21.11   0.18   7.75E-17   1.28E-17
ZTF19abpbopt   SN2019neq   58965.436   UVM2   21.09   0.21   7.89E-17   1.52E-17
ZTF19abpbopt   SN2019neq   58729.600   UVW2   18.84   0.07   7.50E-16   4.81E-17
ZTF19abpbopt   SN2019neq   58732.246   UVW2   18.83   0.07   7.57E-16   4.86E-17
ZTF19abpbopt   SN2019neq   58734.367   UVW2   18.96   0.08   6.71E-16   4.93E-17
ZTF19abpbopt   SN2019neq   58738.746   UVW2   19.39   0.09   4.52E-16   3.73E-17
ZTF19abpbopt   SN2019neq   58753.286   UVW2   20.49   0.11   1.64E-16   1.65E-17
ZTF19abpbopt   SN2019neq   58759.199   UVW2   21.06   0.25   9.70E-17   2.23E-17
ZTF19abpbopt   SN2019neq   58765.112   UVW2   20.78   0.34   1.26E-16   3.92E-17
ZTF19abpbopt   SN2019neq   58766.242   UVW2   21.17   0.20   8.77E-17   1.61E-17
ZTF19abpbopt   SN2019neq   58965.366   UVW2   21.14   0.18   9.01E-17   1.49E-17
ZTF20abobpcb   SN2020qlb   59080.509   V   18.00   0.13   2.33E-16   2.78E-17
ZTF20abobpcb   SN2020qlb   59084.027   V   18.12   0.22   2.09E-16   4.21E-17
ZTF20abobpcb   SN2020qlb   59086.881   V   18.32   0.27   1.74E-16   4.30E-17
ZTF20abobpcb   SN2020qlb   59088.194   V   17.53   0.12   3.59E-16   3.96E-17
ZTF20abobpcb   SN2020qlb   59092.779   V   17.76   0.18   2.91E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59106.385   V   17.26   0.10   4.61E-16   4.23E-17
ZTF20abobpcb   SN2020qlb   59112.160   V   17.36   0.11   4.20E-16   4.24E-17
ZTF20abobpcb   SN2020qlb   59127.782   V   17.10   0.16   5.34E-16   7.84E-17
ZTF20abobpcb   SN2020qlb   59131.229   V   17.22   0.15   4.78E-16   6.58E-17
ZTF20abobpcb   SN2020qlb   59139.532   V   17.35   0.20   4.24E-16   7.78E-17
ZTF20abobpcb   SN2020qlb   59140.775   V   17.17   0.13   5.01E-16   5.97E-17
ZTF20abobpcb   SN2020qlb   59147.944   V   17.43   0.15   3.94E-16   5.42E-17
ZTF20abobpcb   SN2020qlb   59153.922   V   17.38   0.13   4.13E-16   4.92E-17
ZTF20abobpcb   SN2020qlb   59160.358   V   17.46   0.17   3.83E-16   5.98E-17
ZTF20abobpcb   SN2020qlb   59167.061   V   17.15   0.14   5.10E-16   6.55E-17
ZTF20abobpcb   SN2020qlb   59176.439   V   17.26   0.10   4.61E-16   4.23E-17
ZTF20abobpcb   SN2020qlb   59186.061   V   17.33   0.17   4.32E-16   6.74E-17
ZTF20abobpcb   SN2020qlb   59191.174   V   17.35   0.15   4.24E-16   5.84E-17
ZTF20abobpcb   SN2020qlb   59193.365   V   17.72   0.18   3.02E-16   4.98E-17
ZTF20abobpcb   SN2020qlb   59200.600   V   17.57   0.14   3.46E-16   4.45E-17
ZTF20abobpcb   SN2020qlb   59207.426   V   17.98   0.23   2.37E-16   5.01E-17
ZTF20abobpcb   SN2020qlb   59216.054   V   17.66   0.15   3.19E-16   4.39E-17
ZTF20abobpcb   SN2020qlb   59229.883   V   18.40   99.99   1.47E-16   5.40E-17
ZTF20abobpcb   SN2020qlb   59234.524   V   18.26   0.22   1.83E-16   3.70E-17
ZTF20abobpcb   SN2020qlb   59249.785   V   19.16   99.99   7.65E-17   2.67E-17
ZTF20abobpcb   SN2020qlb   59253.500   V   17.86   99.99   1.92E-16   8.81E-17
ZTF20abobpcb   SN2020qlb   59257.422   V   18.61   0.36   1.33E-16   4.39E-17
ZTF20abobpcb   SN2020qlb   59261.071   V   18.80   99.99   8.46E-17   3.73E-17
ZTF20abobpcb   SN2020qlb   59263.521   V   18.34   99.99   1.55E-16   5.70E-17
ZTF20abobpcb   SN2020qlb   59080.504   B   17.94   0.07   3.83E-16   2.46E-17
ZTF20abobpcb   SN2020qlb   59084.025   B   17.81   0.10   4.32E-16   3.96E-17
ZTF20abobpcb   SN2020qlb   59086.876   B   18.04   0.12   3.49E-16   3.85E-17
ZTF20abobpcb   SN2020qlb   59088.192   B   17.63   0.07   5.10E-16   3.27E-17
ZTF20abobpcb   SN2020qlb   59092.710   B   17.81   0.09   4.32E-16   3.57E-17
ZTF20abobpcb   SN2020qlb   59106.379   B   17.33   0.07   6.72E-16   4.32E-17
ZTF20abobpcb   SN2020qlb   59112.154   B   17.24   0.07   7.30E-16   4.69E-17
ZTF20abobpcb   SN2020qlb   59127.649   B   17.39   0.07   6.36E-16   4.08E-17
ZTF20abobpcb   SN2020qlb   59131.225   B   17.24   0.09   7.30E-16   6.03E-17
ZTF20abobpcb   SN2020qlb   59132.832   B   17.26   0.06   7.17E-16   3.95E-17
ZTF20abobpcb   SN2020qlb   59139.529   B   17.14   0.10   8.01E-16   7.34E-17
ZTF20abobpcb   SN2020qlb   59140.773   B   17.26   0.09   7.17E-16   5.92E-17
ZTF20abobpcb   SN2020qlb   59147.021   B   17.39   0.09   6.36E-16   5.25E-17
ZTF20abobpcb   SN2020qlb   59153.916   B   17.53   0.09   5.59E-16   4.62E-17
ZTF20abobpcb   SN2020qlb   59160.352   B   17.70   0.10   4.78E-16   4.38E-17
ZTF20abobpcb   SN2020qlb   59167.059   B   17.43   0.11   6.13E-16   6.19E-17
ZTF20abobpcb   SN2020qlb   59176.436   B   17.52   0.07   5.64E-16   3.62E-17
ZTF20abobpcb   SN2020qlb   59186.056   B   17.72   0.09   4.69E-16   3.87E-17
ZTF20abobpcb   SN2020qlb   59191.170   B   17.94   0.13   3.83E-16   4.57E-17
ZTF20abobpcb   SN2020qlb   59193.361   B   17.99   0.13   3.66E-16   4.36E-17
ZTF20abobpcb   SN2020qlb   59200.595   B   17.99   0.10   3.66E-16   3.36E-17
ZTF20abobpcb   SN2020qlb   59207.419   B   18.05   0.11   3.46E-16   3.49E-17
ZTF20abobpcb   SN2020qlb   59216.048   B   18.20   0.10   3.02E-16   2.77E-17
ZTF20abobpcb   SN2020qlb   59229.879   B   19.01   99.99   1.11E-16   4.76E-17
ZTF20abobpcb   SN2020qlb   59234.521   B   18.87   0.20   1.63E-16   2.99E-17
ZTF20abobpcb   SN2020qlb   59249.780   B   19.46   0.24   9.45E-17   2.08E-17
ZTF20abobpcb   SN2020qlb   59253.495   B   18.94   0.23   1.53E-16   3.22E-17
ZTF20abobpcb   SN2020qlb   59257.419   B   19.47   99.99   8.08E-17   3.11E-17
ZTF20abobpcb   SN2020qlb   59261.068   B   19.39   0.29   1.01E-16   2.68E-17
ZTF20abobpcb   SN2020qlb   59263.519   B   19.14   0.34   1.27E-16   3.96E-17
ZTF20abobpcb   SN2020qlb   59080.503   U   17.92   0.06   6.14E-16   3.38E-17
ZTF20abobpcb   SN2020qlb   59084.025   U   17.93   0.08   6.09E-16   4.47E-17
ZTF20abobpcb   SN2020qlb   59086.876   U   17.73   0.08   7.32E-16   5.37E-17
ZTF20abobpcb   SN2020qlb   59088.191   U   17.64   0.06   7.95E-16   4.38E-17
ZTF20abobpcb   SN2020qlb   59092.709   U   17.63   0.06   8.02E-16   4.42E-17
ZTF20abobpcb   SN2020qlb   59106.378   U   17.51   0.06   8.96E-16   4.93E-17
ZTF20abobpcb   SN2020qlb   59112.153   U   17.54   0.06   8.72E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59127.648   U   17.73   0.07   7.32E-16   4.70E-17
ZTF20abobpcb   SN2020qlb   59131.224   U   17.64   0.09   7.95E-16   6.56E-17
ZTF20abobpcb   SN2020qlb   59132.831   U   17.69   0.06   7.59E-16   4.18E-17
ZTF20abobpcb   SN2020qlb   59139.529   U   17.69   0.11   7.59E-16   7.66E-17
ZTF20abobpcb   SN2020qlb   59140.772   U   17.84   0.09   6.61E-16   5.46E-17
ZTF20abobpcb   SN2020qlb   59147.021   U   17.77   0.08   7.05E-16   5.18E-17
ZTF20abobpcb   SN2020qlb   59153.915   U   18.07   0.09   5.35E-16   4.42E-17
ZTF20abobpcb   SN2020qlb   59160.351   U   18.37   0.11   4.06E-16   4.10E-17
ZTF20abobpcb   SN2020qlb   59167.058   U   18.20   0.11   4.75E-16   4.79E-17
ZTF20abobpcb   SN2020qlb   59176.435   U   18.29   0.08   4.37E-16   3.21E-17
ZTF20abobpcb   SN2020qlb   59186.056   U   18.51   0.10   3.57E-16   3.27E-17
ZTF20abobpcb   SN2020qlb   59191.169   U   18.79   0.16   2.76E-16   4.05E-17
ZTF20abobpcb   SN2020qlb   59193.360   U   18.64   0.13   3.16E-16   3.77E-17
ZTF20abobpcb   SN2020qlb   59200.594   U   18.84   0.12   2.63E-16   2.90E-17
ZTF20abobpcb   SN2020qlb   59207.418   U   18.87   0.12   2.56E-16   2.82E-17
ZTF20abobpcb   SN2020qlb   59216.047   U   19.36   0.14   1.63E-16   2.09E-17
ZTF20abobpcb   SN2020qlb   59229.878   U   19.78   99.99   9.83E-17   3.70E-17
ZTF20abobpcb   SN2020qlb   59234.521   U   20.28   99.99   5.65E-17   2.33E-17
ZTF20abobpcb   SN2020qlb   59249.779   U   20.72   99.99   4.25E-17   1.56E-17
ZTF20abobpcb   SN2020qlb   59253.494   U   19.94   0.28   9.56E-17   2.46E-17
ZTF20abobpcb   SN2020qlb   59257.418   U   20.29   99.99   1.71E-17   2.32E-17
ZTF20abobpcb   SN2020qlb   59261.067   U   20.39   0.36   6.31E-17   2.09E-17
ZTF20abobpcb   SN2020qlb   59263.518   U   19.97   99.99   6.61E-17   3.09E-17
ZTF20abobpcb   SN2020qlb   59080.501   UVW1   18.69   0.06   5.45E-16   3.00E-17
ZTF20abobpcb   SN2020qlb   59084.024   UVW1   18.65   0.09   5.66E-16   4.67E-17
ZTF20abobpcb   SN2020qlb   59086.873   UVW1   18.62   0.09   5.82E-16   4.80E-17
ZTF20abobpcb   SN2020qlb   59088.190   UVW1   18.58   0.07   6.04E-16   3.88E-17
ZTF20abobpcb   SN2020qlb   59092.708   UVW1   18.62   0.07   5.82E-16   3.74E-17
ZTF20abobpcb   SN2020qlb   59106.375   UVW1   18.67   0.07   5.56E-16   3.57E-17
ZTF20abobpcb   SN2020qlb   59112.150   UVW1   18.66   0.07   5.61E-16   3.60E-17
ZTF20abobpcb   SN2020qlb   59127.646   UVW1   19.04   0.09   3.95E-16   3.26E-17
ZTF20abobpcb   SN2020qlb   59131.223   UVW1   19.15   0.12   3.57E-16   3.93E-17
ZTF20abobpcb   SN2020qlb   59132.828   UVW1   19.00   0.08   4.10E-16   3.01E-17
ZTF20abobpcb   SN2020qlb   59139.527   UVW1   19.07   0.15   3.84E-16   5.29E-17
ZTF20abobpcb   SN2020qlb   59140.771   UVW1   19.14   0.11   3.60E-16   3.64E-17
ZTF20abobpcb   SN2020qlb   59147.020   UVW1   19.16   0.10   3.54E-16   3.25E-17
ZTF20abobpcb   SN2020qlb   59153.060   UVW1   19.36   0.10   2.94E-16   2.70E-17
ZTF20abobpcb   SN2020qlb   59160.348   UVW1   19.74   0.13   2.07E-16   2.47E-17
ZTF20abobpcb   SN2020qlb   59167.057   UVW1   19.84   0.15   1.89E-16   2.60E-17
ZTF20abobpcb   SN2020qlb   59176.433   UVW1   19.88   0.12   1.82E-16   2.01E-17
ZTF20abobpcb   SN2020qlb   59186.053   UVW1   20.35   0.17   1.18E-16   1.84E-17
ZTF20abobpcb   SN2020qlb   59191.167   UVW1   20.07   0.18   1.53E-16   2.53E-17
ZTF20abobpcb   SN2020qlb   59193.358   UVW1   20.62   0.24   9.22E-17   2.03E-17
ZTF20abobpcb   SN2020qlb   59200.592   UVW1   20.57   0.19   9.66E-17   1.68E-17
ZTF20abobpcb   SN2020qlb   59207.415   UVW1   20.59   0.18   9.48E-17   1.57E-17
ZTF20abobpcb   SN2020qlb   59216.044   UVW1   20.80   0.18   7.81E-17   1.29E-17
ZTF20abobpcb   SN2020qlb   59229.877   UVW1   20.58   99.99   2.64E-17   3.19E-17
ZTF20abobpcb   SN2020qlb   59234.519   UVW1   21.06   0.26   6.15E-17   1.47E-17
ZTF20abobpcb   SN2020qlb   59249.777   UVW1   21.87   99.99   2.52E-17   9.70E-18
ZTF20abobpcb   SN2020qlb   59253.491   UVW1   21.30   99.99   4.37E-17   1.64E-17
ZTF20abobpcb   SN2020qlb   59257.416   UVW1   21.45   99.99   2.34E-17   1.44E-17
ZTF20abobpcb   SN2020qlb   59261.065   UVW1   21.58   99.99   3.14E-17   1.27E-17
ZTF20abobpcb   SN2020qlb   59263.517   UVW1   21.20   99.99   1.94E-17   1.80E-17
ZTF20abobpcb   SN2020qlb   59080.510   UVM2   19.39   0.07   3.78E-16   2.43E-17
ZTF20abobpcb   SN2020qlb   59084.028   UVM2   19.32   0.09   4.03E-16   3.33E-17
ZTF20abobpcb   SN2020qlb   59086.882   UVM2   19.24   0.09   4.34E-16   3.58E-17
ZTF20abobpcb   SN2020qlb   59088.194   UVM2   19.35   0.07   3.92E-16   2.52E-17
ZTF20abobpcb   SN2020qlb   59092.780   UVM2   19.35   0.09   3.92E-16   3.24E-17
ZTF20abobpcb   SN2020qlb   59106.386   UVM2   19.38   0.07   3.81E-16   2.45E-17
ZTF20abobpcb   SN2020qlb   59112.161   UVM2   19.55   0.07   3.26E-16   2.09E-17
ZTF20abobpcb   SN2020qlb   59127.782   UVM2   19.94   0.15   2.28E-16   3.13E-17
ZTF20abobpcb   SN2020qlb   59131.230   UVM2   20.06   0.13   2.04E-16   2.43E-17
ZTF20abobpcb   SN2020qlb   59139.532   UVM2   20.11   0.16   1.95E-16   2.86E-17
ZTF20abobpcb   SN2020qlb   59140.776   UVM2   19.82   0.10   2.54E-16   2.33E-17
ZTF20abobpcb   SN2020qlb   59147.945   UVM2   20.15   0.12   1.88E-16   2.07E-17
ZTF20abobpcb   SN2020qlb   59153.923   UVM2   20.31   0.11   1.62E-16   1.63E-17
ZTF20abobpcb   SN2020qlb   59160.359   UVM2   20.99   0.19   8.66E-17   1.51E-17
ZTF20abobpcb   SN2020qlb   59167.062   UVM2   20.53   0.13   1.32E-16   1.58E-17
ZTF20abobpcb   SN2020qlb   59176.440   UVM2   20.89   0.14   9.49E-17   1.22E-17
ZTF20abobpcb   SN2020qlb   59186.062   UVM2   20.84   0.20   9.94E-17   1.82E-17
ZTF20abobpcb   SN2020qlb   59191.174   UVM2   21.15   0.21   7.47E-17   1.44E-17
ZTF20abobpcb   SN2020qlb   59193.366   UVM2   20.90   0.18   9.40E-17   1.55E-17
ZTF20abobpcb   SN2020qlb   59200.601   UVM2   21.38   0.20   6.04E-17   1.11E-17
ZTF20abobpcb   SN2020qlb   59207.427   UVM2   21.98   0.36   3.48E-17   1.15E-17
ZTF20abobpcb   SN2020qlb   59216.055   UVM2   21.74   0.25   4.34E-17   9.95E-18
ZTF20abobpcb   SN2020qlb   59229.883   UVM2   21.99   99.99   2.57E-17   1.15E-17
ZTF20abobpcb   SN2020qlb   59234.525   UVM2   22.52   99.99   2.08E-17   7.05E-18
ZTF20abobpcb   SN2020qlb   59249.786   UVM2   22.43   0.35   2.30E-17   7.38E-18
ZTF20abobpcb   SN2020qlb   59257.422   UVM2   22.19   99.99   9.23E-18   9.57E-18
ZTF20abobpcb   SN2020qlb   59261.071   UVM2   22.41   99.99   1.66E-17   7.79E-18
ZTF20abobpcb   SN2020qlb   59263.522   UVM2   21.78   99.99   3.88E-17   1.39E-17
ZTF20abobpcb   SN2020qlb   59080.505   UVW2   19.72   0.07   3.33E-16   2.14E-17
ZTF20abobpcb   SN2020qlb   59084.026   UVW2   19.62   0.10   3.65E-16   3.35E-17
ZTF20abobpcb   SN2020qlb   59086.877   UVW2   19.72   0.11   3.33E-16   3.36E-17
ZTF20abobpcb   SN2020qlb   59088.192   UVW2   19.76   0.08   3.21E-16   2.36E-17
ZTF20abobpcb   SN2020qlb   59092.710   UVW2   19.72   0.10   3.33E-16   3.06E-17
ZTF20abobpcb   SN2020qlb   59106.380   UVW2   19.76   0.08   3.21E-16   2.36E-17
ZTF20abobpcb   SN2020qlb   59112.155   UVW2   20.09   0.10   2.37E-16   2.17E-17
ZTF20abobpcb   SN2020qlb   59127.650   UVW2   20.20   0.11   2.14E-16   2.16E-17
ZTF20abobpcb   SN2020qlb   59131.226   UVW2   20.29   0.16   1.97E-16   2.89E-17
ZTF20abobpcb   SN2020qlb   59132.833   UVW2   20.15   99.99   6.29E-17   7.50E-17
ZTF20abobpcb   SN2020qlb   59139.530   UVW2   20.08   0.18   2.39E-16   3.95E-17
ZTF20abobpcb   SN2020qlb   59140.773   UVW2   20.03   0.12   2.51E-16   2.76E-17
ZTF20abobpcb   SN2020qlb   59147.941   UVW2   20.16   0.12   2.22E-16   2.45E-17
ZTF20abobpcb   SN2020qlb   59153.917   UVW2   20.70   0.15   1.35E-16   1.86E-17
ZTF20abobpcb   SN2020qlb   59160.353   UVW2   21.04   0.18   9.88E-17   1.63E-17
ZTF20abobpcb   SN2020qlb   59167.059   UVW2   21.14   0.22   9.01E-17   1.82E-17
ZTF20abobpcb   SN2020qlb   59176.436   UVW2   20.88   0.14   1.15E-16   1.47E-17
ZTF20abobpcb   SN2020qlb   59186.057   UVW2   21.56   0.29   6.12E-17   1.63E-17
ZTF20abobpcb   SN2020qlb   59191.171   UVW2   21.07   0.22   9.61E-17   1.94E-17
ZTF20abobpcb   SN2020qlb   59193.362   UVW2   21.33   0.24   7.57E-17   1.67E-17
ZTF20abobpcb   SN2020qlb   59200.596   UVW2   21.24   0.19   8.22E-17   1.43E-17
ZTF20abobpcb   SN2020qlb   59207.421   UVW2   21.50   0.22   6.47E-17   1.31E-17
ZTF20abobpcb   SN2020qlb   59216.049   UVW2   21.79   0.24   4.95E-17   1.09E-17
ZTF20abobpcb   SN2020qlb   59229.880   UVW2   21.86   99.99   3.76E-17   1.55E-17
ZTF20abobpcb   SN2020qlb   59234.522   UVW2   22.39   99.99   1.81E-17   9.49E-18
ZTF20abobpcb   SN2020qlb   59249.781   UVW2   22.42   0.36   2.77E-17   9.16E-18
ZTF20abobpcb   SN2020qlb   59253.496   UVW2   21.83   0.36   4.77E-17   1.58E-17
ZTF20abobpcb   SN2020qlb   59257.419   UVW2   22.10   99.99   1.06E-17   1.24E-17
ZTF20abobpcb   SN2020qlb   59261.068   UVW2   22.27   99.99   1.50E-17   1.06E-17
ZTF20abobpcb   SN2020qlb   59263.519   UVW2   21.89   99.99   5.33E-18   1.51E-17
ZTF20acphdcg   SN2020znr   59175.805   V   18.35   0.25   1.69E-16   3.87E-17
ZTF20acphdcg   SN2020znr   59178.324   V   17.94   0.17   2.46E-16   3.84E-17
ZTF20acphdcg   SN2020znr   59181.044   V   18.36   0.29   1.67E-16   4.45E-17
ZTF20acphdcg   SN2020znr   59203.548   V   17.28   0.14   4.52E-16   5.81E-17
ZTF20acphdcg   SN2020znr   59207.727   V   17.40   0.22   4.05E-16   8.17E-17
ZTF20acphdcg   SN2020znr   59211.783   V   17.19   0.14   4.91E-16   6.31E-17
ZTF20acphdcg   SN2020znr   59215.835   V   17.02   0.11   5.75E-16   5.80E-17
ZTF20acphdcg   SN2020znr   59219.017   V   17.23   0.13   4.74E-16   5.65E-17
ZTF20acphdcg   SN2020znr   59232.226   V   17.17   0.13   5.01E-16   5.97E-17
ZTF20acphdcg   SN2020znr   59238.268   V   17.06   0.12   5.54E-16   6.10E-17
ZTF20acphdcg   SN2020znr   59243.442   V   17.13   0.14   5.19E-16   6.67E-17
ZTF20acphdcg   SN2020znr   59248.155   V   17.06   0.12   5.54E-16   6.10E-17
ZTF20acphdcg   SN2020znr   59252.279   V   17.24   0.12   4.69E-16   5.17E-17
ZTF20acphdcg   SN2020znr   59270.463   V   17.33   0.15   4.32E-16   5.94E-17
ZTF20acphdcg   SN2020znr   59275.042   V   17.16   0.11   5.05E-16   5.10E-17
ZTF20acphdcg   SN2020znr   59280.160   V   17.40   0.20   4.05E-16   7.43E-17
ZTF20acphdcg   SN2020znr   59285.458   V   17.25   0.16   4.65E-16   6.83E-17
ZTF20acphdcg   SN2020znr   59290.576   V   17.59   0.19   3.40E-16   5.93E-17
ZTF20acphdcg   SN2020znr   59298.006   V   17.41   0.16   4.01E-16   5.89E-17
ZTF20acphdcg   SN2020znr   59304.258   V   17.67   0.22   3.16E-16   6.37E-17
ZTF20acphdcg   SN2020znr   59308.162   V   17.42   0.16   3.98E-16   5.84E-17
ZTF20acphdcg   SN2020znr   59313.091   V   17.81   0.25   2.78E-16   6.37E-17
ZTF20acphdcg   SN2020znr   59175.799   B   18.60   0.15   2.09E-16   2.87E-17
ZTF20acphdcg   SN2020znr   59178.321   B   18.54   0.14   2.20E-16   2.83E-17
ZTF20acphdcg   SN2020znr   59181.039   B   18.26   0.13   2.85E-16   3.40E-17
ZTF20acphdcg   SN2020znr   59203.546   B   17.20   0.07   7.58E-16   4.86E-17
ZTF20acphdcg   SN2020znr   59207.662   B   17.17   0.08   7.79E-16   5.72E-17
ZTF20acphdcg   SN2020znr   59211.779   B   17.07   0.07   8.54E-16   5.48E-17
ZTF20acphdcg   SN2020znr   59215.829   B   17.05   0.06   8.70E-16   4.79E-17
ZTF20acphdcg   SN2020znr   59219.013   B   17.08   0.06   8.46E-16   4.66E-17
ZTF20acphdcg   SN2020znr   59232.224   B   17.05   0.07   8.70E-16   5.59E-17
ZTF20acphdcg   SN2020znr   59238.265   B   16.89   0.06   1.01E-15   5.55E-17
ZTF20acphdcg   SN2020znr   59243.437   B   17.06   0.08   8.62E-16   6.32E-17
ZTF20acphdcg   SN2020znr   59248.152   B   17.17   0.07   7.79E-16   5.00E-17
ZTF20acphdcg   SN2020znr   59252.277   B   17.16   0.07   7.86E-16   5.05E-17
ZTF20acphdcg   SN2020znr   59270.459   B   17.33   0.08   6.72E-16   4.93E-17
ZTF20acphdcg   SN2020znr   59275.038   B   17.09   0.06   8.38E-16   4.61E-17
ZTF20acphdcg   SN2020znr   59280.156   B   17.44   0.11   6.07E-16   6.13E-17
ZTF20acphdcg   SN2020znr   59285.455   B   17.36   0.10   6.54E-16   6.00E-17
ZTF20acphdcg   SN2020znr   59290.574   B   17.39   0.10   6.36E-16   5.83E-17
ZTF20acphdcg   SN2020znr   59298.003   B   17.43   0.10   6.13E-16   5.62E-17
ZTF20acphdcg   SN2020znr   59304.257   B   17.45   0.10   6.02E-16   5.52E-17
ZTF20acphdcg   SN2020znr   59308.160   B   17.56   0.10   5.44E-16   4.99E-17
ZTF20acphdcg   SN2020znr   59313.088   B   17.88   0.14   4.05E-16   5.20E-17
ZTF20acphdcg   SN2020znr   59175.798   U   18.28   0.08   4.41E-16   3.24E-17
ZTF20acphdcg   SN2020znr   59178.321   U   17.99   0.06   5.76E-16   3.17E-17
ZTF20acphdcg   SN2020znr   59181.038   U   17.80   0.07   6.86E-16   4.41E-17
ZTF20acphdcg   SN2020znr   59203.546   U   17.08   0.05   1.33E-15   6.11E-17
ZTF20acphdcg   SN2020znr   59207.661   U   17.12   0.06   1.28E-15   7.06E-17
ZTF20acphdcg   SN2020znr   59211.778   U   17.03   0.05   1.39E-15   6.40E-17
ZTF20acphdcg   SN2020znr   59215.827   U   17.07   0.05   1.34E-15   6.16E-17
ZTF20acphdcg   SN2020znr   59219.012   U   17.05   0.05   1.37E-15   6.28E-17
ZTF20acphdcg   SN2020znr   59232.223   U   17.12   0.05   1.28E-15   5.89E-17
ZTF20acphdcg   SN2020znr   59238.265   U   17.22   0.05   1.17E-15   5.37E-17
ZTF20acphdcg   SN2020znr   59243.436   U   17.24   0.06   1.15E-15   6.33E-17
ZTF20acphdcg   SN2020znr   59248.152   U   17.42   0.06   9.74E-16   5.36E-17
ZTF20acphdcg   SN2020znr   59252.277   U   17.44   0.06   9.56E-16   5.26E-17
ZTF20acphdcg   SN2020znr   59270.458   U   17.79   0.08   6.92E-16   5.08E-17
ZTF20acphdcg   SN2020znr   59275.037   U   17.77   0.07   7.05E-16   4.53E-17
ZTF20acphdcg   SN2020znr   59280.155   U   17.81   0.10   6.80E-16   6.24E-17
ZTF20acphdcg   SN2020znr   59285.454   U   17.78   0.09   6.99E-16   5.77E-17
ZTF20acphdcg   SN2020znr   59290.574   U   17.70   0.08   7.52E-16   5.52E-17
ZTF20acphdcg   SN2020znr   59298.003   U   18.11   0.10   5.16E-16   4.73E-17
ZTF20acphdcg   SN2020znr   59304.256   U   17.83   0.09   6.67E-16   5.51E-17
ZTF20acphdcg   SN2020znr   59308.159   U   18.07   0.09   5.35E-16   4.42E-17
ZTF20acphdcg   SN2020znr   59313.088   U   18.10   0.10   5.20E-16   4.77E-17
ZTF20acphdcg   SN2020znr   59175.795   UVW1   18.89   0.08   4.54E-16   3.33E-17
ZTF20acphdcg   SN2020znr   59178.319   UVW1   18.73   0.07   5.26E-16   3.38E-17
ZTF20acphdcg   SN2020znr   59181.036   UVW1   18.67   0.08   5.56E-16   4.08E-17
ZTF20acphdcg   SN2020znr   59203.545   UVW1   18.09   0.07   9.48E-16   6.09E-17
ZTF20acphdcg   SN2020znr   59207.660   UVW1   18.05   0.07   9.84E-16   6.32E-17
ZTF20acphdcg   SN2020znr   59211.777   UVW1   17.99   0.07   1.04E-15   6.68E-17
ZTF20acphdcg   SN2020znr   59215.824   UVW1   18.08   0.06   9.57E-16   5.27E-17
ZTF20acphdcg   SN2020znr   59219.010   UVW1   18.14   0.06   9.05E-16   4.98E-17
ZTF20acphdcg   SN2020znr   59232.222   UVW1   18.23   0.07   8.33E-16   5.35E-17
ZTF20acphdcg   SN2020znr   59238.263   UVW1   18.29   0.07   7.88E-16   5.06E-17
ZTF20acphdcg   SN2020znr   59243.433   UVW1   18.41   0.08   7.06E-16   5.18E-17
ZTF20acphdcg   SN2020znr   59248.150   UVW1   18.79   0.09   4.97E-16   4.11E-17
ZTF20acphdcg   SN2020znr   59252.276   UVW1   18.82   0.08   4.84E-16   3.55E-17
ZTF20acphdcg   SN2020znr   59270.456   UVW1   19.12   0.10   3.67E-16   3.37E-17
ZTF20acphdcg   SN2020znr   59275.035   UVW1   19.14   0.09   3.60E-16   2.98E-17
ZTF20acphdcg   SN2020znr   59280.154   UVW1   19.05   0.12   3.92E-16   4.31E-17
ZTF20acphdcg   SN2020znr   59285.453   UVW1   19.22   0.12   3.35E-16   3.69E-17
ZTF20acphdcg   SN2020znr   59290.573   UVW1   19.07   0.10   3.84E-16   3.53E-17
ZTF20acphdcg   SN2020znr   59298.002   UVW1   19.41   0.12   2.81E-16   3.09E-17
ZTF20acphdcg   SN2020znr   59304.256   UVW1   19.44   0.13   2.73E-16   3.26E-17
ZTF20acphdcg   SN2020znr   59308.158   UVW1   19.31   0.11   3.08E-16   3.11E-17
ZTF20acphdcg   SN2020znr   59313.086   UVW1   19.39   0.12   2.86E-16   3.15E-17
ZTF20acphdcg   SN2020znr   59175.806   UVM2   19.34   0.07   3.96E-16   2.54E-17
ZTF20acphdcg   SN2020znr   59178.325   UVM2   19.17   0.06   4.63E-16   2.55E-17
ZTF20acphdcg   SN2020znr   59181.044   UVM2   19.09   0.07   4.98E-16   3.20E-17
ZTF20acphdcg   SN2020znr   59203.548   UVM2   18.79   0.07   6.57E-16   4.22E-17
ZTF20acphdcg   SN2020znr   59207.727   UVM2   18.80   0.10   6.51E-16   5.97E-17
ZTF20acphdcg   SN2020znr   59211.784   UVM2   18.83   0.07   6.33E-16   4.06E-17
ZTF20acphdcg   SN2020znr   59215.836   UVM2   18.88   0.06   6.04E-16   3.33E-17
ZTF20acphdcg   SN2020znr   59219.018   UVM2   18.87   0.06   6.10E-16   3.36E-17
ZTF20acphdcg   SN2020znr   59232.226   UVM2   19.01   0.07   5.36E-16   3.44E-17
ZTF20acphdcg   SN2020znr   59238.269   UVM2   19.19   0.08   4.54E-16   3.33E-17
ZTF20acphdcg   SN2020znr   59243.443   UVM2   19.28   0.09   4.18E-16   3.45E-17
ZTF20acphdcg   SN2020znr   59248.155   UVM2   19.59   0.09   3.14E-16   2.59E-17
ZTF20acphdcg   SN2020znr   59252.279   UVM2   19.75   0.09   2.71E-16   2.24E-17
ZTF20acphdcg   SN2020znr   59270.463   UVM2   20.00   0.10   2.15E-16   1.98E-17
ZTF20acphdcg   SN2020znr   59275.043   UVM2   20.04   0.09   2.08E-16   1.71E-17
ZTF20acphdcg   SN2020znr   59280.160   UVM2   19.72   0.12   2.79E-16   3.07E-17
ZTF20acphdcg   SN2020znr   59285.459   UVM2   19.87   0.10   2.43E-16   2.23E-17
ZTF20acphdcg   SN2020znr   59290.576   UVM2   20.05   0.10   2.06E-16   1.89E-17
ZTF20acphdcg   SN2020znr   59298.006   UVM2   19.85   0.09   2.47E-16   2.04E-17
ZTF20acphdcg   SN2020znr   59304.258   UVM2   20.30   0.13   1.63E-16   1.95E-17
ZTF20acphdcg   SN2020znr   59308.162   UVM2   20.24   0.11   1.73E-16   1.74E-17
ZTF20acphdcg   SN2020znr   59313.092   UVM2   20.29   0.15   1.65E-16   2.27E-17
ZTF20acphdcg   SN2020znr   59175.800   UVW2   19.84   0.09   2.98E-16   2.46E-17
ZTF20acphdcg   SN2020znr   59178.322   UVW2   19.73   0.08   3.30E-16   2.42E-17
ZTF20acphdcg   SN2020znr   59181.040   UVW2   19.58   0.09   3.79E-16   3.13E-17
ZTF20acphdcg   SN2020znr   59203.547   UVW2   19.28   0.08   5.00E-16   3.67E-17
ZTF20acphdcg   SN2020znr   59207.662   UVW2   19.14   0.09   5.69E-16   4.70E-17
ZTF20acphdcg   SN2020znr   59211.780   UVW2   19.19   0.08   5.43E-16   3.99E-17
ZTF20acphdcg   SN2020znr   59215.830   UVW2   19.34   0.08   4.73E-16   3.47E-17
ZTF20acphdcg   SN2020znr   59219.014   UVW2   19.32   0.08   4.82E-16   3.54E-17
ZTF20acphdcg   SN2020znr   59232.224   UVW2   19.43   0.09   4.35E-16   3.59E-17
ZTF20acphdcg   SN2020znr   59238.266   UVW2   19.54   0.09   3.93E-16   3.25E-17
ZTF20acphdcg   SN2020znr   59243.437   UVW2   19.75   0.10   3.24E-16   2.97E-17
ZTF20acphdcg   SN2020znr   59248.153   UVW2   20.06   0.11   2.44E-16   2.46E-17
ZTF20acphdcg   SN2020znr   59252.278   UVW2   20.04   0.10   2.48E-16   2.28E-17
ZTF20acphdcg   SN2020znr   59270.460   UVW2   20.18   0.12   2.18E-16   2.40E-17
ZTF20acphdcg   SN2020znr   59275.039   UVW2   20.16   0.10   2.22E-16   2.04E-17
ZTF20acphdcg   SN2020znr   59280.157   UVW2   20.29   0.16   1.97E-16   2.89E-17
ZTF20acphdcg   SN2020znr   59285.455   UVW2   20.32   0.14   1.92E-16   2.46E-17
ZTF20acphdcg   SN2020znr   59290.574   UVW2   20.42   0.14   1.75E-16   2.25E-17
ZTF20acphdcg   SN2020znr   59298.004   UVW2   20.34   0.13   1.88E-16   2.25E-17
ZTF20acphdcg   SN2020znr   59304.257   UVW2   20.50   0.16   1.62E-16   2.39E-17
ZTF20acphdcg   SN2020znr   59308.160   UVW2   20.69   0.16   1.36E-16   2.00E-17
ZTF20acphdcg   SN2020znr   59313.089   UVW2   20.62   0.16   1.45E-16   2.14E-17
ZTF20acpyldh   SN2020abjc   59284.142   V   18.02   99.99   1.32E-16   7.61E-17
ZTF20acpyldh   SN2020abjc   59285.942   V   18.64   99.99   8.86E-17   4.31E-17
ZTF20acpyldh   SN2020abjc   59290.455   V   18.44   99.99   3.40E-17   5.18E-17
ZTF20acpyldh   SN2020abjc   59294.568   V   18.40   99.99   5.59E-17   5.39E-17
ZTF20acpyldh   SN2020abjc   59304.997   V   18.13   99.99   5.59E-17   6.87E-17
ZTF20acpyldh   SN2020abjc   59306.507   V   18.00   99.99   1.25E-16   7.77E-17
ZTF20acpyldh   SN2020abjc   59307.637   V   18.15   99.99   1.16E-17   6.75E-17
ZTF20acpyldh   SN2020abjc   59310.362   V   18.49   99.99   6.97E-17   4.93E-17
ZTF20acpyldh   SN2020abjc   59315.672   V   18.51   99.99   3.83E-17   4.85E-17
ZTF20acpyldh   SN2020abjc   59284.140   B   18.75   0.34   1.82E-16   5.67E-17
ZTF20acpyldh   SN2020abjc   59285.940   B   18.83   0.22   1.69E-16   3.41E-17
ZTF20acpyldh   SN2020abjc   59290.452   B   19.23   99.99   5.49E-17   3.88E-17
ZTF20acpyldh   SN2020abjc   59294.565   B   18.97   0.32   1.48E-16   4.36E-17
ZTF20acpyldh   SN2020abjc   59304.995   B   18.99   99.99   4.82E-17   4.87E-17
ZTF20acpyldh   SN2020abjc   59306.505   B   18.91   99.99   4.56E-17   5.23E-17
ZTF20acpyldh   SN2020abjc   59307.635   B   18.88   99.99   1.27E-16   5.35E-17
ZTF20acpyldh   SN2020abjc   59310.360   B   19.65   99.99   6.85E-17   2.64E-17
ZTF20acpyldh   SN2020abjc   59315.667   B   19.38   99.99   2.11E-17   3.40E-17
ZTF20acpyldh   SN2020abjc   59284.139   U   19.29   0.30   1.74E-16   4.79E-17
ZTF20acpyldh   SN2020abjc   59285.940   U   19.38   0.19   1.60E-16   2.79E-17
ZTF20acpyldh   SN2020abjc   59290.451   U   19.16   0.21   1.96E-16   3.78E-17
ZTF20acpyldh   SN2020abjc   59294.564   U   19.94   0.36   9.56E-17   3.16E-17
ZTF20acpyldh   SN2020abjc   59304.185   U   19.67   0.30   1.23E-16   3.37E-17
ZTF20acpyldh   SN2020abjc   59306.505   U   19.56   99.99   9.83E-17   4.51E-17
ZTF20acpyldh   SN2020abjc   59307.634   U   19.68   99.99   8.64E-17   4.04E-17
ZTF20acpyldh   SN2020abjc   59310.359   U   19.91   0.24   9.83E-17   2.16E-17
ZTF20acpyldh   SN2020abjc   59315.666   U   19.85   0.32   1.04E-16   3.05E-17
ZTF20acpyldh   SN2020abjc   59284.138   UVW1   20.55   99.99   9.39E-17   3.27E-17
ZTF20acpyldh   SN2020abjc   59285.939   UVW1   20.86   0.27   7.39E-17   1.83E-17
ZTF20acpyldh   SN2020abjc   59290.449   UVW1   20.80   0.34   7.81E-17   2.44E-17
ZTF20acpyldh   SN2020abjc   59294.562   UVW1   20.47   0.27   1.06E-16   2.62E-17
ZTF20acpyldh   SN2020abjc   59304.183   UVW1   20.67   0.25   8.81E-17   2.02E-17
ZTF20acpyldh   SN2020abjc   59306.504   UVW1   20.81   99.99   1.66E-17   2.58E-17
ZTF20acpyldh   SN2020abjc   59307.633   UVW1   20.68   99.99   6.09E-17   2.91E-17
ZTF20acpyldh   SN2020abjc   59310.358   UVW1   21.25   0.30   5.16E-17   1.42E-17
ZTF20acpyldh   SN2020abjc   59315.664   UVW1   20.94   0.36   6.87E-17   2.27E-17
ZTF20acpyldh   SN2020abjc   59284.142   UVM2   21.40   99.99   5.41E-17   1.99E-17
ZTF20acpyldh   SN2020abjc   59285.943   UVM2   21.65   0.29   4.71E-17   1.25E-17
ZTF20acpyldh   SN2020abjc   59290.456   UVM2   21.63   0.35   4.80E-17   1.54E-17
ZTF20acpyldh   SN2020abjc   59294.569   UVM2   21.43   0.30   5.77E-17   1.59E-17
ZTF20acpyldh   SN2020abjc   59304.998   UVM2   21.38   0.36   6.04E-17   2.00E-17
ZTF20acpyldh   SN2020abjc   59306.508   UVM2   21.77   99.99   2.64E-18   1.41E-17
ZTF20acpyldh   SN2020abjc   59307.638   UVM2   21.38   99.99   4.89E-17   2.02E-17
ZTF20acpyldh   SN2020abjc   59310.362   UVM2   21.78   0.33   4.18E-17   1.27E-17
ZTF20acpyldh   SN2020abjc   59315.673   UVM2   22.09   99.99   1.56E-17   1.05E-17
ZTF20acpyldh   SN2020abjc   59284.140   UVW2   21.61   99.99   2.31E-17   1.95E-17
ZTF20acpyldh   SN2020abjc   59285.941   UVW2   21.52   0.26   6.35E-17   1.51E-17
ZTF20acpyldh   SN2020abjc   59290.452   UVW2   21.71   99.99   5.23E-17   1.78E-17
ZTF20acpyldh   SN2020abjc   59294.565   UVW2   21.24   0.28   8.22E-17   2.11E-17
ZTF20acpyldh   SN2020abjc   59304.996   UVW2   21.60   99.99   2.72E-17   1.97E-17
ZTF20acpyldh   SN2020abjc   59306.506   UVW2   21.38   99.99   5.04E-17   2.41E-17
ZTF20acpyldh   SN2020abjc   59307.635   UVW2   21.72   99.99   3.65E-18   1.77E-17
ZTF20acpyldh   SN2020abjc   59310.360   UVW2   22.14   99.99   2.01E-17   1.20E-17
ZTF20acpyldh   SN2020abjc   59315.668   UVW2   21.90   99.99   3.33E-17   1.50E-17
ZTF21aaarmti   SN2021ek   59234.210   V   18.12   0.21   2.09E-16   4.02E-17
ZTF21aaarmti   SN2021ek   59238.519   V   18.17   0.17   1.99E-16   3.11E-17
ZTF21aaarmti   SN2021ek   59246.362   V   18.00   0.17   2.33E-16   3.63E-17
ZTF21aaarmti   SN2021ek   59251.530   V   18.50   0.24   1.47E-16   3.24E-17
ZTF21aaarmti   SN2021ek   59255.050   V   18.37   0.29   1.66E-16   4.41E-17
ZTF21aaarmti   SN2021ek   59259.299   V   18.31   0.21   1.75E-16   3.37E-17
ZTF21aaarmti   SN2021ek   59267.066   V   18.90   99.99   9.71E-17   3.39E-17
ZTF21aaarmti   SN2021ek   59387.474   V   19.13   99.99   7.59E-17   2.74E-17
ZTF21aaarmti   SN2021ek   59234.005   B   18.48   0.13   2.33E-16   2.78E-17
ZTF21aaarmti   SN2021ek   59238.515   B   18.34   0.11   2.65E-16   2.68E-17
ZTF21aaarmti   SN2021ek   59246.356   B   18.65   0.14   1.99E-16   2.56E-17
ZTF21aaarmti   SN2021ek   59251.525   B   18.68   0.15   1.94E-16   2.67E-17
ZTF21aaarmti   SN2021ek   59255.047   B   18.87   0.22   1.63E-16   3.28E-17
ZTF21aaarmti   SN2021ek   59259.295   B   18.95   0.17   1.51E-16   2.36E-17
ZTF21aaarmti   SN2021ek   59263.215   B   19.28   0.23   1.12E-16   2.35E-17
ZTF21aaarmti   SN2021ek   59267.060   B   19.08   0.24   1.34E-16   2.95E-17
ZTF21aaarmti   SN2021ek   59387.497   B   19.66   0.27   7.87E-17   1.93E-17
ZTF21aaarmti   SN2021ek   59234.004   U   18.88   0.10   2.54E-16   2.33E-17
ZTF21aaarmti   SN2021ek   59238.514   U   18.82   0.10   2.68E-16   2.46E-17
ZTF21aaarmti   SN2021ek   59246.355   U   18.74   0.10   2.89E-16   2.65E-17
ZTF21aaarmti   SN2021ek   59251.524   U   19.23   0.14   1.84E-16   2.36E-17
ZTF21aaarmti   SN2021ek   59255.046   U   19.74   0.25   1.15E-16   2.64E-17
ZTF21aaarmti   SN2021ek   59259.295   U   19.91   0.21   9.83E-17   1.89E-17
ZTF21aaarmti   SN2021ek   59263.214   U   19.75   0.19   1.14E-16   1.98E-17
ZTF21aaarmti   SN2021ek   59267.059   U   19.59   0.21   1.32E-16   2.54E-17
ZTF21aaarmti   SN2021ek   59387.445   U   20.81   99.99   3.56E-17   1.43E-17
ZTF21aaarmti   SN2021ek   59234.003   UVW1   19.99   0.12   1.65E-16   1.81E-17
ZTF21aaarmti   SN2021ek   59238.512   UVW1   19.84   0.11   1.89E-16   1.91E-17
ZTF21aaarmti   SN2021ek   59246.352   UVW1   20.14   0.13   1.43E-16   1.71E-17
ZTF21aaarmti   SN2021ek   59251.522   UVW1   20.24   0.14   1.31E-16   1.68E-17
ZTF21aaarmti   SN2021ek   59255.044   UVW1   20.45   0.23   1.08E-16   2.28E-17
ZTF21aaarmti   SN2021ek   59259.293   UVW1   20.25   0.14   1.30E-16   1.67E-17
ZTF21aaarmti   SN2021ek   59263.211   UVW1   20.44   0.16   1.09E-16   1.60E-17
ZTF21aaarmti   SN2021ek   59267.056   UVW1   20.85   0.25   7.46E-17   1.71E-17
ZTF21aaarmti   SN2021ek   59387.450   UVW1   20.72   0.16   8.38E-17   1.20E-17
ZTF21aaarmti   SN2021ek   59234.210   UVM2   20.62   0.13   1.22E-16   1.45E-17
ZTF21aaarmti   SN2021ek   59238.520   UVM2   20.56   0.11   1.29E-16   1.30E-17
ZTF21aaarmti   SN2021ek   59246.363   UVM2   20.48   0.11   1.38E-16   1.40E-17
ZTF21aaarmti   SN2021ek   59251.530   UVM2   20.93   0.14   9.15E-17   1.17E-17
ZTF21aaarmti   SN2021ek   59255.050   UVM2   20.48   0.17   1.38E-16   2.16E-17
ZTF21aaarmti   SN2021ek   59259.300   UVM2   20.72   0.12   1.11E-16   1.22E-17
ZTF21aaarmti   SN2021ek   59267.067   UVM2   20.85   0.13   9.85E-17   1.17E-17
ZTF21aaarmti   SN2021ek   59387.453   UVM2   21.08   0.10   7.95E-17   7.43E-18
ZTF21aaarmti   SN2021ek   59234.207   UVW2   20.58   0.13   1.51E-16   1.80E-17
ZTF21aaarmti   SN2021ek   59238.516   UVW2   20.67   0.11   1.39E-16   1.40E-17
ZTF21aaarmti   SN2021ek   59246.357   UVW2   20.67   0.12   1.39E-16   1.53E-17
ZTF21aaarmti   SN2021ek   59251.526   UVW2   20.59   0.12   1.50E-16   1.65E-17
ZTF21aaarmti   SN2021ek   59255.047   UVW2   20.90   0.18   1.12E-16   1.86E-17
ZTF21aaarmti   SN2021ek   59259.296   UVW2   20.90   0.14   1.12E-16   1.44E-17
ZTF21aaarmti   SN2021ek   59263.216   UVW2   21.35   0.27   7.43E-17   1.84E-17
ZTF21aaarmti   SN2021ek   59267.061   UVW2   21.04   0.16   9.88E-17   1.45E-17
ZTF21aaarmti   SN2021ek   59387.520   UVW2   21.21   0.11   8.45E-17   8.84E-18
ZTF21abaiono   SN2021lwz   59347.332   V   17.91   0.17   2.53E-16   3.95E-17
ZTF21abaiono   SN2021lwz   59348.065   V   17.91   0.23   2.53E-16   5.34E-17
ZTF21abaiono   SN2021lwz   59349.064   V   17.30   0.14   4.44E-16   5.70E-17
ZTF21abaiono   SN2021lwz   59350.187   V   17.27   0.18   4.56E-16   7.54E-17
ZTF21abaiono   SN2021lwz   59354.370   V   17.26   0.19   4.61E-16   8.03E-17
ZTF21abaiono   SN2021lwz   59356.566   V   17.28   0.19   4.52E-16   7.88E-17
ZTF21abaiono   SN2021lwz   59364.130   V   17.71   99.99   2.21E-16   1.01E-16
ZTF21abaiono   SN2021lwz   59368.375   V   18.12   0.25   2.09E-16   4.79E-17
ZTF21abaiono   SN2021lwz   59370.901   V   17.72   0.27   3.02E-16   7.47E-17
ZTF21abaiono   SN2021lwz   59347.327   B   17.51   0.08   5.69E-16   4.18E-17
ZTF21abaiono   SN2021lwz   59348.061   B   17.40   0.09   6.30E-16   5.20E-17
ZTF21abaiono   SN2021lwz   59349.063   B   17.33   0.08   6.72E-16   4.93E-17
ZTF21abaiono   SN2021lwz   59350.185   B   17.30   0.10   6.91E-16   6.34E-17
ZTF21abaiono   SN2021lwz   59354.366   B   17.05   0.10   8.70E-16   7.98E-17
ZTF21abaiono   SN2021lwz   59356.565   B   17.57   0.13   5.39E-16   6.43E-17
ZTF21abaiono   SN2021lwz   59364.128   B   17.70   0.19   4.78E-16   8.33E-17
ZTF21abaiono   SN2021lwz   59366.917   B   18.44   0.18   2.42E-16   3.99E-17
ZTF21abaiono   SN2021lwz   59368.371   B   18.19   0.15   3.04E-16   4.19E-17
ZTF21abaiono   SN2021lwz   59370.897   B   18.34   0.21   2.65E-16   5.11E-17
ZTF21abaiono   SN2021lwz   59347.326   U   17.31   0.05   1.08E-15   4.94E-17
ZTF21abaiono   SN2021lwz   59348.060   U   17.10   0.06   1.31E-15   7.20E-17
ZTF21abaiono   SN2021lwz   59349.062   U   17.15   0.06   1.25E-15   6.87E-17
ZTF21abaiono   SN2021lwz   59350.185   U   17.01   0.06   1.42E-15   7.82E-17
ZTF21abaiono   SN2021lwz   59354.366   U   17.22   0.08   1.17E-15   8.59E-17
ZTF21abaiono   SN2021lwz   59356.565   U   17.61   0.09   8.17E-16   6.75E-17
ZTF21abaiono   SN2021lwz   59364.128   U   18.67   0.23   3.08E-16   6.50E-17
ZTF21abaiono   SN2021lwz   59366.916   U   18.72   0.13   2.94E-16   3.51E-17
ZTF21abaiono   SN2021lwz   59368.370   U   18.72   0.13   2.94E-16   3.51E-17
ZTF21abaiono   SN2021lwz   59370.896   U   18.76   0.17   2.83E-16   4.42E-17
ZTF21abaiono   SN2021lwz   59347.324   UVW1   17.40   0.05   1.79E-15   8.21E-17
ZTF21abaiono   SN2021lwz   59348.058   UVW1   17.33   0.05   1.91E-15   8.76E-17
ZTF21abaiono   SN2021lwz   59349.062   UVW1   17.32   0.05   1.93E-15   8.84E-17
ZTF21abaiono   SN2021lwz   59350.184   UVW1   17.21   0.06   2.13E-15   1.17E-16
ZTF21abaiono   SN2021lwz   59354.364   UVW1   17.57   0.07   1.53E-15   9.83E-17
ZTF21abaiono   SN2021lwz   59356.565   UVW1   18.10   0.08   9.39E-16   6.89E-17
ZTF21abaiono   SN2021lwz   59364.127   UVW1   20.13   0.32   1.45E-16   4.25E-17
ZTF21abaiono   SN2021lwz   59366.913   UVW1   19.56   0.13   2.45E-16   2.92E-17
ZTF21abaiono   SN2021lwz   59368.368   UVW1   19.82   0.14   1.93E-16   2.47E-17
ZTF21abaiono   SN2021lwz   59370.894   UVW1   19.90   0.19   1.79E-16   3.12E-17
ZTF21abaiono   SN2021lwz   59347.333   UVM2   17.56   0.04   2.04E-15   7.48E-17
ZTF21abaiono   SN2021lwz   59348.065   UVM2   17.45   0.05   2.26E-15   1.03E-16
ZTF21abaiono   SN2021lwz   59349.065   UVM2   17.52   0.05   2.11E-15   9.70E-17
ZTF21abaiono   SN2021lwz   59350.188   UVM2   17.54   0.07   2.08E-15   1.33E-16
ZTF21abaiono   SN2021lwz   59354.371   UVM2   17.93   0.06   1.45E-15   7.98E-17
ZTF21abaiono   SN2021lwz   59356.567   UVM2   18.68   0.07   7.27E-16   4.67E-17
ZTF21abaiono   SN2021lwz   59364.130   UVM2   20.19   0.20   1.81E-16   3.32E-17
ZTF21abaiono   SN2021lwz   59368.375   UVM2   20.52   0.12   1.33E-16   1.47E-17
ZTF21abaiono   SN2021lwz   59370.902   UVM2   20.49   0.17   1.37E-16   2.14E-17
ZTF21abaiono   SN2021lwz   59347.328   UVW2   17.88   0.05   1.81E-15   8.32E-17
ZTF21abaiono   SN2021lwz   59348.061   UVW2   17.83   0.05   1.90E-15   8.72E-17
ZTF21abaiono   SN2021lwz   59349.063   UVW2   17.90   0.05   1.78E-15   8.17E-17
ZTF21abaiono   SN2021lwz   59350.186   UVW2   17.85   0.06   1.87E-15   1.03E-16
ZTF21abaiono   SN2021lwz   59354.367   UVW2   18.38   0.07   1.15E-15   7.35E-17
ZTF21abaiono   SN2021lwz   59356.566   UVW2   19.07   0.09   6.06E-16   5.01E-17
ZTF21abaiono   SN2021lwz   59364.128   UVW2   20.29   0.22   1.97E-16   3.98E-17
ZTF21abaiono   SN2021lwz   59366.918   UVW2   20.86   0.26   1.17E-16   2.78E-17
ZTF21abaiono   SN2021lwz   59368.371   UVW2   20.59   0.13   1.50E-16   1.78E-17
ZTF21abaiono   SN2021lwz   59370.898   UVW2   20.83   0.22   1.20E-16   2.42E-17
ZTF21accwovq   SN2021zcl   59537.023   V   17.78   0.14   2.85E-16   3.67E-17
ZTF21accwovq   SN2021zcl   59539.461   V   17.68   0.26   3.13E-16   7.46E-17
ZTF21accwovq   SN2021zcl   59541.529   V   17.74   0.14   2.96E-16   3.80E-17
ZTF21accwovq   SN2021zcl   59543.855   V   17.35   0.20   4.24E-16   7.78E-17
ZTF21accwovq   SN2021zcl   59780.849   V   18.02   0.13   2.29E-16   2.73E-17
ZTF21accwovq   SN2021zcl   59537.021   B   18.36   0.11   2.60E-16   2.63E-17
ZTF21accwovq   SN2021zcl   59539.458   B   18.27   0.21   2.83E-16   5.45E-17
ZTF21accwovq   SN2021zcl   59541.521   B   18.41   0.12   2.49E-16   2.74E-17
ZTF21accwovq   SN2021zcl   59543.853   B   18.22   0.19   2.96E-16   5.16E-17
ZTF21accwovq   SN2021zcl   59780.887   B   19.02   0.14   1.42E-16   1.82E-17
ZTF21accwovq   SN2021zcl   59537.020   U   19.46   0.15   1.49E-16   2.05E-17
ZTF21accwovq   SN2021zcl   59539.458   U   19.30   0.13   1.72E-16   2.06E-17
ZTF21accwovq   SN2021zcl   59541.519   U   19.33   0.15   1.68E-16   2.31E-17
ZTF21accwovq   SN2021zcl   59542.593   U   19.14   0.24   2.00E-16   4.40E-17
ZTF21accwovq   SN2021zcl   59780.851   U   19.55   0.11   1.37E-16   1.38E-17
ZTF21accwovq   SN2021zcl   59519.702   UVW1   19.83   0.12   1.91E-16   2.10E-17
ZTF21accwovq   SN2021zcl   59537.019   UVW1   20.72   0.25   8.41E-17   1.93E-17
ZTF21accwovq   SN2021zcl   59539.083   UVW1   20.15   0.22   1.42E-16   2.87E-17
ZTF21accwovq   SN2021zcl   59539.457   UVW1   20.24   0.14   1.31E-16   1.68E-17
ZTF21accwovq   SN2021zcl   59541.516   UVW1   20.35   0.20   1.18E-16   2.17E-17
ZTF21accwovq   SN2021zcl   59542.592   UVW1   20.49   99.99   6.74E-17   3.46E-17
ZTF21accwovq   SN2021zcl   59549.104   UVW1   20.53   0.20   1.00E-16   1.84E-17
ZTF21accwovq   SN2021zcl   59559.383   UVW1   20.40   0.16   1.13E-16   1.66E-17
ZTF21accwovq   SN2021zcl   59574.437   UVW1   20.33   0.20   1.20E-16   2.21E-17
ZTF21accwovq   SN2021zcl   59579.417   UVW1   20.50   0.18   1.03E-16   1.70E-17
ZTF21accwovq   SN2021zcl   59589.437   UVW1   20.36   0.16   1.17E-16   1.72E-17
ZTF21accwovq   SN2021zcl   59780.902   UVW1   20.51   0.11   1.02E-16   1.03E-17
ZTF21accwovq   SN2021zcl   59519.696   UVM2   20.53   0.19   1.32E-16   2.30E-17
ZTF21accwovq   SN2021zcl   59537.023   UVM2   20.88   0.22   9.58E-17   1.93E-17
ZTF21accwovq   SN2021zcl   59539.082   UVM2   20.80   0.21   1.03E-16   1.99E-17
ZTF21accwovq   SN2021zcl   59539.461   UVM2   20.86   99.99   3.51E-17   3.25E-17
ZTF21accwovq   SN2021zcl   59541.530   UVM2   20.89   0.28   9.49E-17   2.44E-17
ZTF21accwovq   SN2021zcl   59543.856   UVM2   20.74   99.99   5.03E-17   3.64E-17
ZTF21accwovq   SN2021zcl   59549.102   UVM2   21.04   0.26   8.27E-17   1.97E-17
ZTF21accwovq   SN2021zcl   59559.377   UVM2   20.74   0.22   1.09E-16   2.20E-17
ZTF21accwovq   SN2021zcl   59569.866   UVM2   20.40   0.27   1.49E-16   3.69E-17
ZTF21accwovq   SN2021zcl   59574.434   UVM2   20.54   0.25   1.31E-16   3.00E-17
ZTF21accwovq   SN2021zcl   59579.412   UVM2   20.84   0.24   9.94E-17   2.19E-17
ZTF21accwovq   SN2021zcl   59589.432   UVM2   21.36   0.35   6.16E-17   1.98E-17
ZTF21accwovq   SN2021zcl   59780.931   UVM2   20.86   0.09   9.76E-17   8.06E-18
ZTF21accwovq   SN2021zcl   59519.691   UVW2   20.62   0.16   1.45E-16   2.14E-17
ZTF21accwovq   SN2021zcl   59537.021   UVW2   20.82   0.17   1.21E-16   1.89E-17
ZTF21accwovq   SN2021zcl   59539.081   UVW2   20.89   0.16   1.13E-16   1.67E-17
ZTF21accwovq   SN2021zcl   59539.459   UVW2   20.42   0.25   1.75E-16   4.01E-17
ZTF21accwovq   SN2021zcl   59541.522   UVW2   20.84   0.18   1.19E-16   1.96E-17
ZTF21accwovq   SN2021zcl   59543.853   UVW2   20.80   0.31   1.23E-16   3.51E-17
ZTF21accwovq   SN2021zcl   59549.100   UVW2   20.50   0.15   1.62E-16   2.24E-17
ZTF21accwovq   SN2021zcl   59559.372   UVW2   20.74   0.18   1.30E-16   2.15E-17
ZTF21accwovq   SN2021zcl   59569.862   UVW2   20.71   0.19   1.34E-16   2.33E-17
ZTF21accwovq   SN2021zcl   59574.431   UVW2   20.56   0.21   1.54E-16   2.96E-17
ZTF21accwovq   SN2021zcl   59579.407   UVW2   20.71   0.18   1.34E-16   2.21E-17
ZTF21accwovq   SN2021zcl   59589.427   UVW2   20.92   0.21   1.10E-16   2.13E-17
ZTF21accwovq   SN2021zcl   59780.951   UVW2   20.84   0.09   1.19E-16   9.81E-18

